SVEN: Informative Visual Representation of Complex Dynamic Structure

Graphs change over time, and typically variations on the small multiples or animation pattern is used to convey this dynamism visually. However, both of these classical techniques have significant drawbacks, so a new approach, Storyline Visualization of Events on a Network (SVEN) is proposed. SVEN builds on storyline techniques, conveying nodes as contiguous lines over time. SVEN encodes time in a natural manner, along the horizontal axis, and optimizes the vertical placement of storylines to decrease clutter (line crossings, straightness, and bends) in the drawing. This paper demonstrates SVEN on several different flavors of real-world dynamic data, and outlines the remaining near-term future work.

==> SVEN arXiv/anc/storyline.py <==
# This Source Code Form is subject to the terms of the Mozilla Public
# License, v. 2.0. If a copy of the MPL was not distributed with this
# file, You can obtain one at http://mozilla.org/MPL/2.0/.

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.collections import LineCollection

import networkx as nx

from scipy.cluster import hierarchy
from scipy.spatial.distance import pdist
from scipy import interpolate

from itertools import izip, chain, combinations
from collections import defaultdict

def greedy_max_weight_independent_set(G,
                                      S0=[],
                                      weight='weight',
                                      w0=1.0,
                                      copy=True,
                                      max_incr=None,
                                      debug=False,
                                      debug_args={}):
    """Uses a greedy heuristic find a maximal independent set (MIS) with high weight.

    An independent set is a set of nodes in a graph where the induced subgraph
    contains no edges.

    Parameters
    ----------
    G : Graph
        undirected graph

    S0 : list
        An initial indepndent set to start with

    weight : string
        The node property to use as weight in the graph 

    copy : Boolean
        If false, the MIS is calculated in place on G, destroying G in the process

    max_incr : int
        Number of additional nodes that can be added to S0, or in S, the MIS

    debug : Boolean
        If true, renders the graph and colors the node according to the MIS

    debug_args : dict
        Additional arguments to be passed to nx.draw_graphviz when debug is True

    Returns
    -------
    S : maximally independent set of nodes in G

    """

    if max_incr is None:
        max_incr = len(G)

    if debug or copy:
        G0,G = G,G.copy()

    S = set()

    def update_independent_set(v):
        S.add(v)
        G.remove_nodes_from(G.neighbors(v))
        G.remove_node(v)
    map(update_independent_set, S0)

    while G.number_of_nodes() and len(S) - len(S0) < max_incr:
        update_independent_set(max(G, key=lambda u: G.node[u].get(weight, w0) - sum(G.node[v].get(weight, w0) for v in G[u])))

    if debug:
        plt.figure()
        nx.draw_graphviz(G0,
                         node_color=[("white", "red")[v in S]
                                     for v in G0],
                         labels=dict([(v,"%s\n%.2f"%(v,G0.node[v].get(weight, w0)))
                                      for v in G0]),
                         **debug_args)

    return S

def validate_layers(G,L):
    """ Ensures that the layering is valid.

    A layering is valid if for each directed edge (u,v) in E,  L(u) > L(v).

    Parameters
    ----------
    G : DiGraph
        directed acyclic graph
        
    L : dict
        mapping of each vertex in G to an integer level

    """
    for u,v in G.edges_iter():
        assert L[u] > L[v], "(%s,%s) is not ordered: %d -> %d"%(repr(u),repr(v), L[u], L[v])

def longest_path_levels(G):
    """ Computes a layering of the directed graph G

    A layering is a mapping of vertices in G to integer levels L. The layering 
    must be consistent--that is every source node in G is above every target.
    This algorithm uses longest path layering, which is essentially a direct
    implementation of this constraint, using recursion and memoization to find
    the result in O(|E|) time.

    Parameters
    ----------
    G : DiGraph
        directed acyclic graph
        
    Returns
    -------
    L : mapping of the vertices in G to integer levels

    Notes
    -----
    By default, every sink vertex is assigned to level 0 by default, which may 
    result in a poor quality layering.  Thus, this algorithm is used as a first
    pass, and improved using other methods.


    References
    ----------
    .. [1] Graph Drawing Handbook p. 420
    .. [2] Gansner / A Technique for Drawing Directed Graphs
    """

    L = {}
    def get_level(u):
        if u in L:
            lu = L[u]
        elif not G.out_degree(u):
            lu = L[u] = 0
        else:
            lu = L[u] = 1 + max(get_level(v)
                                for u,v in G.out_edges(u))
        return lu
    
    for v in G:
        get_level(v)
        
    return L

def feasible_tree(G):
    """ Generates a feasible tree given the directed graph G

    A feasible tree is a spanning tree whose traversal (in any order) produces
    a valid layering.  Not all spanning trees are feasible.  The tree is found
    by generating an initial layering of G using longest path layering and then
    finding a minimum spanning tree, where the total slack is minimized.

    Parameters
    ----------
    G : DiGraph
        directed acyclic graph
        
    Returns
    -------
    T : an undirected spanning tree of G

    Notes
    -----
    The weight of each directed edge (u,v) in the graph is set to the slack of
    the edge, given a layering L, which is defined as:

        slack(u,v) = L[u] - L[v]

    References
    ----------
    .. [1] Graph Drawing Handbook p. 420
    .. [2] Gansner / A Technique for Drawing Directed Graphs
    """

    L = longest_path_levels(G)
    validate_layers(G,L)
    
    # compute a feasbile tree
    for u,v,d in G.edges_iter(data=True):
        # compute the slack and save it as an edge property
        d['slack'] = L[u] - L[v]

    return nx.minimum_spanning_tree(G.to_undirected(), weight='slack')

def feasible_tree_to_levels(G,T):
    """ Given a DiGraph and Tree, computes a layering

    Given the undirected digraph G and spanning tree T, traverses T starting at
    an arbitrary node and assigns levels.  When edge (u,v) is traversed in the 
    undirected tree T, assuming u is the vertex already visited, then the level
    of v is either u + 1 or u - 1 depending on the direction of (u,v) in G.

    Parameters
    ----------
    G : DiGraph
        directed acyclic graph 
        
    T : Tree
        an undirected spanning tree of G

    Returns
    -------
    L : mapping of vertices in G to levels

    References
    ----------
    .. [1] Graph Drawing Handbook p. 420
    .. [2] Gansner / A Technique for Drawing Directed Graphs
    """

    # traverse the tree and propagate the level
    L = {}
    for u,v in nx.dfs_edges(T):
        lu = L.setdefault(u, 0)
        L[v] = lu + (1,-1)[G.has_edge(u,v)]
    
    validate_layers(G,L)
    return L

def network_simplex(G, weight='weight', max_iter=1000):
    """Network simplex algorithm to compute a nice DiGraph layering

    First computes a feasible tree using longest path layering.  Then
    iteratively changes the tree by removing & adding edges until the tree
    is optimal.  The inital feasible tree is usually very close to optimal
    so the algorithm performs few iterations.

    Parameters
    ----------
    G : DiGraph
        directed acyclic graph to compute the layering on

    weight : string
        name of weight property on edges

    max_iter : int
        just in case of cycling, there is a cap on the maximum number of iterations
        
    Returns
    -------
    levels : dict
        a mapping of nodes in the aggragate graph G to heights

    Notes
    -----
    Currently using the O(|V|*|E|*n_iter) method--easier to implement.

    References
    ----------
    .. [1] Gansner / A Technique for Drawing Directed Graphs
    """

    def get_cut_value(u,v,G,T,L):
        # fix direction of edge
        if not G.has_edge(u,v):
            u,v = v,u
            assert G.has_edge(u,v)
            
        tree.remove_edge(u,v)
        # determine the head and tail components (also works if the tree is really a forest)
        for ci in map(set, nx.connected_components(tree)):
            if u in ci:
                tail = ci
            if v in ci:
                head = ci
        tree.add_edge(u,v)
        
        cut_value = 0
        slack = {}
        
        for i,j,d in G.edges_iter(data=True):
            s = 0
            # head to tail
            if i in head and j in tail:
                s = -1
                slack[i,j] = L[i] - L[j]
            # tail to head
            if i in tail and j in head:
                s = 1
            cut_value += s*d.get(weight, 1.0)
        
        # if the cut value is negative and there is a replacement
        if cut_value < 0 and slack:
            return min(slack, key=slack.get)
    
    # get an initial feasible tree 
    tree = feasible_tree(G)

    # get the levels of this tree (used to calculate slack)
    levels = feasible_tree_to_levels(G, tree)
    
    # cycle through the edges in the tree until no changes are made
    n_iter = 0
    n_cuts = 1
    while n_cuts and n_iter < max_iter:
        n_cuts = 0

        # for each edge in the tree
        for u,v in tree.edges():

            assert tree.has_edge(u,v)

            # check if the edge should be cut
            e = get_cut_value(u,v,G,tree,levels)
            if e and e != (u,v):

                # if so, cut the edge and add in the new one
                tree.remove_edge(u,v)
                tree.add_edge(*e)
                
                # recalculate the levels
                levels = feasible_tree_to_levels(G, tree)
                
                # count the number of cuts made this round
                n_cuts += 1

        # count the number of iterations (over tree edges)
        n_iter += 1
    
    if n_iter == max_iter:
        print "Maximum iterations reached!"

    return levels    

def get_edges_directed_undirected(G, *args, **kwargs):
    """Helper function to traverse all the in/out edges of a directed or undirected graph.
    """
    if G.is_directed():
        return chain(G.in_edges_iter(*args, **kwargs),
                     G.out_edges_iter(*args, **kwargs))
    return G.edges_iter(*args, **kwargs)

def extent(G,f,nbunch=None,weight='t'):
    """Helper function for calculating min/max edge values in node bunches.
    """
    E = get_edges_directed_undirected(G,nbunch,True)
    return f([f(d[weight]) for u,v,d in E])
        
identity = lambda x: x
def dfs_traversal(T,
                  root,
                  key=identity,
                  pre_visit=identity,
                  post_visit=identity):

    """Generic depth first traversal framework for traversing trees
    """

    pre_visit(root)
    children = T.get(root)
    if children:
        for leaf in sorted(children, key=key):
            dfs_traversal(T, leaf, key, pre_visit, post_visit)
    post_visit(root)

def get_parents(T,root):
    """Helper function to invert a parent->child tree to a child->parent tree
    """
    parent = {root:None}
    for k,v in T.iteritems():
        for c in v:
            parent[c] = k
    return parent

def iter_parents(parents,v,inclusive=True):
    """Helper function to traverse the tree from child to root
    """
    if not inclusive and v:
        v = parents[v]
    while v:
        yield v
        v = parents[v]

    
def copy_symmetric(G0, weight = 'weight'):
    """Copies the directed graph G0 into an undirected graph.  When edges exist
    in both directions in the directed graph, they are summed.
    """
    G = nx.Graph()
    G.add_nodes_from(G0)
    for u,v,d in G0.edges_iter(data=True):
        if u != v:
            w = d[weight]
            if G.has_edge(u,v):
                w += G.get_edge_data(u,v)[weight]
            else:
                G.add_edge(u,v)
            G.get_edge_data(u,v)[weight] = w
    return G
    
def networkx_to_igraph(G):
    """Converts a networkx graph to an igraph graph, preserving node and edge properties.
    """
    # create an empty graph
    import igraph
    iG = igraph.Graph(n=len(G))

    # create a tokenizer for the vertices
    from collections import defaultdict
    tok = defaultdict(lambda: len(tok))

    # add the edges using the tokenizer
    for v in G:
        tok[v]
    for u,v,d in G.edges_iter(data=True):
        iG.add_edge(tok[u],tok[v],**d)
    tok_inv = sorted(tok, key=tok.get)

    return iG,tok,tok_inv

def get_component_classes(G):
    """Helper function to get the component classes of a directed or undirected graph
    """

    if G.is_directed():
        C = list(nx.weakly_connected_components(G))
    else:
        C = list(nx.connected_components(G))
    return C,dict([(v,i)
                   for i,ci in enumerate(C)
                   for v in ci])

def interpolate_connection(x0,x1,y0,y1,n=20):
    """Helper function to create bendy horizontal lines between node endpoints
    """
    # dont interpolate if it's just a straight line
    if y0 == y1:
        return np.array([[x0,y0],[x1,y1]])

    # interpolate, and make sure the derivate if zero at the endpoints
    x = np.linspace(x0,x1,n)
    y = interpolate.krogh_interpolate([x0,x0,x1,x1],
                                      [y0,0 ,y1,0 ],
                                      x)
    return np.vstack( (x,y) ).T

def interpolate_link(t,y0,y1,m,n=10):
    """Helper function to create curved vertical lines, used to draw edges
    """
    x = np.linspace(y0,y1,n)
    y = interpolate.krogh_interpolate([y0,y0,y1,y1],
                                      [0, m ,0,-m],
                                      x)
    return np.vstack( (y+t,x) ).T

def interpolate_time(t,tmin,tmax,i,s):
    """Helper function to break up a continuous time interval into chunks
    """

    if tmin == tmax:
        return i
    return (1.0-2*s)*((float(t)-tmin)/(tmax-tmin))-s+i
    # if tmin == tmax:
    #     return i + .5
    # return (1.0-2*s)*((float(t)-tmin)/(tmax-tmin))+s+i

    
class Storyline:
    def __init__(self, scenes=None, events=None, rankings=None, n_scenes=15, weight='weight',dx=None):
        """Creates a storyline object give a scene list or event set

        If a scene list is not given then the event set given by T and E is
        partitioned into time windows.

        Parameters
        ----------
        scenes : dict
            mapping of times windows to graphs
            
        events : list
            list of (t, (u,v)) data that represents the events in the network

        rankings : dict
            (scene,node) -> rank

        n_scenes : int
            number of time windows

        weight : string
            property name of edge weight

        dx : float
            fudge factor for when the scene contains no extent

        Returns
        -------
        story : storyline object with some basic preprocessing performed.

        """  

        self.weight = weight      

        # if the scene list is not given, we are dealing with an event set
        if events:
            scenes = defaultdict(nx.DiGraph)

            # partition times into discrete windows
            self.T = T = np.array([t for t,(u,v) in events])
            self.I = I = np.digitize(T, np.linspace(T.min(), T.max(), n_scenes+1)[1:-1], n_scenes)

            # loops over all events in the event set
            for i,(t,(u,v)) in zip(I,events):
                # update the corresponding edge weight, time list, etc. for the appropriate graph
                Gi = scenes[i]
                if not Gi.has_edge(u,v):
                    Gi.add_edge(u, v, weight=1.0, t=[t])
                else:
                    d = Gi.get_edge_data(u,v)
                    d['weight'] += 1.0
                    d['t'].append(t)
        elif rankings:
            self.Y = rankings
            scenes = defaultdict(nx.Graph)
            self.scene_order = defaultdict(list)
            self.order = order = sorted(rankings, key=rankings.get)
            for i,v in order:
                scenes[i].add_node(v)
                self.scene_order[i].append(v)

        self.scene_list = scenes
        self.scene_frequency = defaultdict(int)

        # set the time to the scene id for any edge which it is not currently present
        if dx is None:
            dx = 0.2*np.diff(sorted(self.scene_list.keys())).mean()

        for i,Gi in scenes.iteritems():
            for _,_,d in Gi.edges_iter(data=True):
                d.setdefault('t',[i])

            if Gi.number_of_edges():
                # calculate the extent of each graph, and each node in that graph
                e = (extent(Gi, min), extent(Gi,max))
            else:
                e = Gi.graph['extent'] = (i-dx,i+dx)
            l,r = e

            if l == r:
                    Gi.graph['extent'] = (l-dx,l+dx)
            else:
                Gi.graph['extent'] = e

            midpoint = np.mean(e)
            for v in Gi:
                if Gi.degree(v):
                    Gi.node[v]['extent'] = (extent(Gi,min,v), extent(Gi,max,v))
                else:
                    Gi.node[v]['extent'] = [midpoint]*2

                # while we're at it, increment the scene frequence of the node
                self.scene_frequency[v] += 1

        def get_extreme(scenes):
            node_extreme = {}
            for i in scenes:
                for v in self.scene_list[i]:
                    node_extreme[v] = i
            return node_extreme
        
        scenes = sorted(self.scene_list)
        self.node_min = node_min = get_extreme(scenes[::-1])
        self.node_max = node_max = get_extreme(scenes)

    def to_graph(self, beta=1.0, norm=True, weight=None, cyclic=False):
        """ Creates a single graph G to represent the scene list

        Node v in scene t is represented as (t,v) in G.  All edges from Gt are
        copied into G as appropriate.  Additionally, if v is present in two
        adjacent scenes s, and t, then the edge ((s,v),(t,v)) will be
        present in G.  The weight of this special edge is affected by beta,
        which determines the straightness of the lines in the storyline.

        Parameters
        ----------
        beta : float
            scale for weight of edges between scenes
            
        norm : Boolean
            normalization of weight of edges between scenes

        Returns
        -------
        G : aggregrate weighted graph of all the scenes
        """

        if weight is None:
            weight = self.weight

        scenes = sorted(self.scene_list)
        if cyclic:
            scenes.append(scenes[0])

        self.G = G = nx.Graph()
        # for each pair of adjacent scenes
        for i,j in zip(scenes[:-1], scenes[1:]):
            for v in set(self.scene_list[i]).intersection(self.scene_list[j]):
                G.add_edge((i,v), (j,v), weight=beta)

        for i,Gi in self.scene_list.iteritems():
            # add all the nodes
            weight_sum = {}
            for v in Gi:
                weight_sum[v] = Gi.degree(v, weight=weight)
                G.add_node( (i,v) )

            # loop over the edges in the scene
            for u,v,d in Gi.edges_iter(data=True):
                w = d.get(weight, 1.0)
                if norm:
                    w = float(w)/weight_sum[u]

                # prevent self loops (they dont help the visualization)
                if u != v:
                    e = (i,u), (i,v)
                    if G.has_edge(*e):
                        G.get_edge_data(*e)['weight'] += w
                    else:
                        G.add_edge(*e, weight=w)

        return G

    def order_barycenter(self, n_iters=15):
        """Order the aggregate graph using the barycenter heuristic

        Nodes are ordered according to their center of mass, and this process
        is repeated, and hopefully the order is good.


        Parameters
        ----------
        n_iters : int
            number of iterations
            
        Returns
        -------
        order : ordering of the nodes in the aggragate graph
        """

        order = self.G

        for t in range(n_iters):
            Y0 = dict([(v,i)
                       for i,v in enumerate(order)])
            Y = {}
            for u in self.G:
                R,M = np.array([(Y0[v], d.get(self.weight, 1.0))
                                for u,v,d in self.G.edges_iter(u, data=True)]).T
                Y[u] = np.dot(R,M)/M.sum()
            
            order = sorted(order, key=Y.get)

        self.order = order
        self.preprocess_from_order()

        return self.order

    def coarsen(self):
        """Coarsen the aggregate graph using fast greedy community detection

        Returns
        -------
        T : dict
            a tree mapping parents to children

        root : node
            the root of the tree

        References
        ----------
        .. [1] A Clauset, MEJ Newman and C Moore: Finding community structure in
               very large networks. Phys Rev E 70, 066111 (2004).
        """

        # convert G to igraph
        iG,tok,tok_inv = networkx_to_igraph(self.G)

        # compute the communities
        den = iG.community_fastgreedy(weights='weight')

        # traverse igraphs dendrogram and convert vertex id's back to original veritces
        n = iG.vcount()
        def get_name(u):
            if u >= n:
                return u
            return tok_inv[iG.vs[u].index]

        T = {}
        C = set(range(n))
        for i,uv in enumerate(den.merges):
            j = i+n
            T[j] = map(get_name, uv) 
            
            # add the parent node & remove the children to track the components
            C.add(j)
            map(C.remove, uv)

        if len(C) != 1:
            j = i+n+1
            T[j] = map(get_name, C)

        self.T, self.root = T,j

        return T,j

    def order_dendrogram_seriation(self):
        """ Performs dendrogram seriation using a heursitic based on edge weight

        The dendrogram is traversed resulting in a consistent leaf ordering that
        tries to place leaves near other leaves they are connected to.

        Returns
        -------
        order : an ordering of the nodes in G consistent with the dendrogram, T

        Notes
        -----
        Should probably replace this algorithm with [1] or [2]

        References
        ----------
        .. [1] Bar-Joseph / Fast optimal leaf ordering for hierarchical clustering
        .. [2] O(n^2) optimal leaf ordering in complete trees
        """

        # calculate the mass of each branch of the tree
        M = {}
        def find_mass(root):
            if root in self.T:
                M[root] = sum(map(M.get, self.T[root]))
            else:
                M[root] = sum(d['weight'] for u,v,d in get_edges_directed_undirected(self.G, root, True))
        dfs_traversal(self.T, self.root, post_visit=find_mass)


        first = {}
        def find_first(root):
            if root in self.T:
                first[root] = min(map(first.get, self.T[root]))
            else:
                first[root] = root[0]
        dfs_traversal(self.T, self.root, post_visit=find_first)

        # compute the parents of each node in the tere
        P = get_parents(self.T,self.root)

        W = defaultdict(float)
        # called when an edge is drawn
        def update_weight(v):
            # for each neighbor of the leaf node in the original graph
            for u in self.G[v]: # TODO: use directed/undirected neighborhood traversal, this here could be buggy!
                # if u[0] == v[0]:# we only care about within-scene neighbors
                w_uv = self.G.get_edge_data(v,u)['weight']
                for p in iter_parents(P,u):
                    W[p] += w_uv
        
        # track the weight of each branch in the tree as it is visited
        self.order = []
        def visit(iv):
            if iv not in self.T:
                update_weight(iv)
                self.order.append(iv)
        def key(iv):
            if iv in W:
                return -W[iv]
                # return -W[iv]/M[iv]
            return first[iv]
            # return M[iv]
        dfs_traversal(self.T, self.root, pre_visit=visit, key=key)

        self.preprocess_from_order()

        return self.order

    def order_spectral_seriation(self):
        """ Uses spectral graph layout to order the vertices.

        Finds the eigenvector corresponding to the smallest non-zero eigenvalue
        of the graph laplacian.  Uses networkx's spectral_layout method.  This
        is computed separately for each connected component, sorted by size.

        Returns
        -------
        order : an ordering of the nodes in the aggregate graph

        References
        ----------
        .. [1] Laplacian eigenmaps
        .. [2] Spectral seriation
        .. [3] Spectral graph layout
        """

        components = nx.connected_component_subgraphs(self.G)
        self.order = []
        for Gi in sorted(components, key=len, reverse=True):
            if len(Gi) > 2:
                pos = nx.spectral_layout(Gi, dim=1)
                self.order.extend(sorted(pos, key=lambda v: (pos[v][0], v)))
            else:
                self.order.extend(Gi)

        self.preprocess_from_order()

        return self.order

    def preprocess_from_order(self):
        """Helper function to process the node ordering into a more useful form

        Calcualtes an initial layout Y, and the ordering of the nodes within
        each scene.  This is done by simply traversing the ordering and adding
        nodes to a list for each scene.  The initial height of each node is that
        nodes location in the list.
        """

        # determine the initial Y placement and scene order from the given order
        self.Y = {}
        self.scene_order = defaultdict(list)
        for i,v in self.order:
            self.Y[i,v] = len(self.scene_order[i])
            self.scene_order[i].append(v)

    def alignment_greedy_mwis(self, weight_func=False, cyclic=False):
        """Determines which nodes to align given an initial ordering.

        For each pair of adjacent scenes, computes a conflict graph.  Node u is 
        present in the conflict graph if u is present in both scenes.  There is
        an edge (u,v) in the conflict graph if node u crosses node v (based on
        the initial ordering).

        If u crosses v then u and v can't be aligned simultaneously Given a
        conflict graph, a maximum weight independent set heuristic finds nodes
        that can be aligned.


        Parameters
        ----------
        weighted : Boolean
            whether the nodes should have weight based on the number of scenes
            
        Returns
        -------
        self.alignment : a list of list of aligned vertices

        References
        ----------
        .. [1] TODO
        """

        Y = self.Y
        order = self.order
        scene_order = self.scene_order

        G_aligned = nx.Graph()
        G_aligned.add_nodes_from(order)
        
        
        # calculate conflict graphs & perform pairwise scene alignment
        scenes = sorted(scene_order)
        if cyclic:
            scenes.append(scenes[0])

        for i,j in zip(scenes[:-1], scenes[1:]):
            # compute the overlap between scenes & crossing conflicts
            G = nx.Graph()
            G.add_nodes_from(set(scene_order[i]).intersection(scene_order[j]))
            
            for u,v in combinations(G, 2):
                u1,u2 = Y[i,u],Y[j,u]
                v1,v2 = Y[i,v],Y[j,v]
                if u is not v and not ((u1 < v1 and u2 < v2) or (u1 > v1 and u2 > v2)):
                    G.add_edge(u,v)
        
            if weight_func:
                for v in G:
                    G.node[v]['weight'] = weight_func(i,j,v)
        
            for v in greedy_max_weight_independent_set(G):
                G_aligned.add_edge((i,v),(j,v))
        
        self.alignment, self.alignment_inverse = get_component_classes(G_aligned)

        return self.alignment

    def placement_network_simplex(self, weight_func=None):
        """Uses the Network Simplex algorithm place the aligned nodes

        Creates a super-graph whose nodes are the groups of aligned nodes. The
        edges in the graph represent the constraints due to ordering (i.e. which
        nodes belong below other nodes). The weights of the edges in this graph
        represent the weight sum of edges above and below each node.

        Then a layering of this directed acyclic graph is computed and used as
        the height of each super-node. The height is propagated to each node
        within each super-node.

        Parameters
        ----------
        weight_func : function
            returns a float, takes a i,u,v, the scene, and two nodes that are
            adjacent in the scene

        Returns
        -------
        Y : dict
            a mapping of nodes in the aggragate graph G to heights

        References
        ----------
        .. [1] Gansner / A Technique for Drawing Directed Graphs
        """


        Y = self.Y
        scene_order = self.scene_order
        C = self.alignment
        C_inv = self.alignment_inverse


        # build a directed graph that contains the ordering constraint
        def update_weight(G, u, v, w):
            if not G.has_edge(u,v):
                G.add_edge(u,v,weight=w)
            else:
                G.get_edge_data(u,v)['weight'] += w

        self.G_order = G_order = nx.DiGraph()

        if weight_func:
            for i,scenes in self.scene_order.iteritems():
                for u,v in zip(scenes[:-1], scenes[1:]):
                    w = weight_func(i,u,v)
                    update_weight(G_order, C_inv[i,u], C_inv[i,v], w)
        else:
            # loop over each edge in the aggreate graph
            for (i,u),(j,v),d in self.G.edges_iter(data=True):
                # only care about within scene edges
                if i == j:
                    order = self.scene_order[i]
                    w = d.get('weight', 1.0)
                    start_stop = self.Y[i,u], self.Y[i,v]
                    overlap = range(min(start_stop), max(start_stop)+1)
                    for di,dj in zip(overlap[:-1], overlap[1:]):
                        update_weight(G_order, C_inv[i,order[di]], C_inv[i,order[dj]], w)
                    

        # make sure there is an edge for every adjacent pair in the scene
        # loop over all the scenes
        for s,scene in scene_order.iteritems():
            # loop over all the nodes in the scene
            for u,v in zip(scene[:-1], scene[1:]):
                update_weight(G_order, C_inv[s,u], C_inv[s,v], 0.0)


        # compute the levels of this directed graph
        levels = network_simplex(G_order)

        # propagate that level within each component
        Y = {}
        for i,ci in enumerate(self.alignment):
            for v in ci:
                Y[v] = levels.get(i, 0)
                
        return Y

    def placement_quasi_newton(self,
                               adjacent_bounds=(1.0,2.0),
                               within_component_bounds=(2.0,np.inf),
                               between_component_bounds=(5.0,np.inf),
                               regularization=True):
        """Placement by minimizing separation of nodes in adjacent scenes.

        Sets up the placement problem as one-phase optimization problem to
        minimize the sum squared separation of nodes in adjacent scenes.  The
        decision variable is the amount of space between vertices in each scene.

        Uses a bounded quasi newton method, L-BFGS-B, since, the space has to be
        bigger than some positive constant (e.g., 1) to preserve the ordering.
        The bounds can also be used for interesting effects, like spacing
        adjacent but unconnected nodes farther apart than connected nodes.

        Parameters
        ----------
        adjacent_bounds : (float,float)
            min and max separation between adjacent and connected nodes
            
        within_component_bounds : (float, float)
            min and max separation between adjacent and un-connected nodes (but
            within the same component)

        between_component_bounds : (float, float)
            min and max separation between adjacent and un-connected nodes (not
            the same component)

        regularization : Boolean
            True if the optimizer also minimizes the sum squared separations.
            This can result in more even spacing between lines.

        Returns
        -------
        Y : dict
            mapping of nodes in the aggregate graph to heights

        Notes
        -----
        Takes a long time to run for large graphs.

        References
        ----------
        .. [1] Nocedal, J, and S J Wright. 2006. Numerical Optimization.
               Springer New York.
        """

        from scipy.optimize import minimize
        
        Y0 = self.Y

        scenes = sorted(self.scene_list)
        node_order = map(self.scene_order.get, scenes)
        
        # vertex tokenizer to get indices
        T = defaultdict(lambda: len(T))
        nodes = [[T[(s,v)] for v in V]
                 for s,V in enumerate(node_order)]
        blocks = np.array([(row[0],row[-1]+1) for row in nodes])
    
        # y indexes of vertices that share adjacent scenes
        between = np.array([(T[s,v],T[t,v])
                            for s,t in zip(scenes[:-1], scenes[1:])
                            for v in set(self.scene_list[s]).intersection(self.scene_list[t])])
    
        # y indexes of edges within scenes                    
        ijw = np.array([(T[s,u],T[s,v],d.get('weight', 1.0))
                        for s,G in self.scene_list.iteritems()
                        for u,v,d in G.edges_iter(data=True)])
        weight = ijw[:,-1]
        within = ijw[:,:2]
    
        x0 = np.ones(len(T), dtype=np.float)
        Y  = np.zeros_like(x0)
        def set_height(X):
            for start,stop in blocks:
                Y[start:stop] = np.cumsum(X[start:stop])
            
        # set the default bounds
        bounds = []
        for V,s in izip(node_order, scenes):
            G = self.scene_list[s]
            bounds.append( (0.0, np.inf) )
            _,C = get_component_classes(G)
            for u,v in izip(V[:-1], V[1:]):
                if G.has_edge(u,v) or G.has_edge(v,u):
                    bounds.append( adjacent_bounds )
                elif C[u] == C[v]:
                    bounds.append( within_component_bounds )
                else:
                    bounds.append( between_component_bounds )
    
        def objective(X):
            set_height(X)
            opt = (np.diff(Y[between], axis=1)**2.).sum()
            if regularization:
                opt += (X**2).sum()
            return opt
        self.result = result = minimize(objective, x0, bounds=bounds, method='L-BFGS-B')
    
        # unpack result
        x = result['x']
        set_height(x)
        y_max = Y.max()
        Yf = {}
        for v,i in T.iteritems():
            Yf[v] = y_max - Y[i]

        return Yf
        
    def continuize(self):
        """Add in singleton nodes to the scene list to connect the storyline.
        """

        # get the set of all nodes in every scene
        V = set()
        map(V.update, self.scene_list.itervalues())

        # iterate over all the nodes, then scenes, adding nodes where they are missing
        for v in V:
            v_min = self.node_min[v]
            v_max = self.node_max[v]
            for i,Gi in self.scene_list.iteritems():
                if v not in Gi and i > v_min and i < v_max:
                    Gi.add_node(v)
        
    def discretize(self):
        """Removes the singleton nodes from the scene list.
        """
        for G in self.scene_list.itervalues():
            G.remove_nodes_from(filter(G.degree, G))

    def get_colors(self,
                   by_scene=False,
                   vmax=8,
                   C=plt.cm.Set1):
        """ Assigns nine nameable colors to the most important nodes

        Importance can be determined either by number of scenes a node is
        present in or total number of events a node is present in.

        Parameters
        ----------
        by_scene : Boolean
            True if importance is based on number of scenes a node is present in
            
        vmax : int
            maximum color value

        C : color map
            used to lookup the color based on the nodes importance

        Returns
        -------
        color : dict
            mapping of unique nodes in the aggregate graph to RGB color tuples

        """

        counts = defaultdict(int)
        if by_scene:
            for G in self.scene_list.itervalues():
                for v in G:
                    counts[v] += 1
        else:
            # determine coloring by 
            for G in self.scene_list.itervalues():
                for v in G:
                    E = get_edges_directed_undirected(G, v, data=True)
                    counts[v] += sum([len(d['t']) for i,j,d in E])

        N=plt.Normalize(0,vmax)
        nodes = sorted(counts, key=counts.get, reverse=True)
        return dict([(v,C(N(i))) for i,v in enumerate(nodes[:vmax])])

    def get_segments(self):
        scenes = sorted(self.scene_list)

        # use connected component analysis to figure out the disconnected segments
        G = nx.Graph()
        for s,t in zip(scenes[:-1], scenes[1:]):
            for v in set(self.scene_list[s]).intersection(self.scene_list[t]):
                G.add_edge((s,v),(t,v))

        for i,Gi in self.scene_list.iteritems():
            for v in Gi:
                G.add_node((i,v))
                
        return get_component_classes(G)

    def draw_metro(self, Y,
             s=.2,
             ax=None,
             lw=5,
             link_lw=1,
             link_m=.025,
             link_n=10,
             combine_links=False,
             colors={},
             default_color='gray',
             labels={},
             label_dx=0.2,
             singleton_eps=0.001,
             markers="<>",
             extrema_markers="oo"):
        """ Draws the storyline

        Parameters
        ----------
        Y : dict
            the height of each node in the aggregate graph G
            
        s : float
            fraction of space per side allowed between scenes

        ax : axis
            matplotlib axis object to draw the visualization

        lw : float
            line width of the storylines

        link_lw : float
            line width of the links between storylines

        link_m : float
            bendiness of the links between storylines

        link_n : int
            number of segments in the links between storylines

        combine_links : Boolean
            True to aggregate links between nodes into a single averaged link

        colors : dict
            color of each unique node in the storyline (can be missing nodes)

        default_color : string
            color of storylines not present in the color dictionary

        labels : dict
            labels for the unique nodes in the storyline (can be missing nodes)

        label_dx : float
            horizontal spacing between the label and the endpoint of the storyline

        singleton_eps : float
            small amount of spacing to turn one singleton node into two nodes

        markers : list(2)
            matplotlib marker symbols for the left/right endpoints of non-extrema nodes

        extrema_markers : list(2)
            matplotlib marker symbols for the left/right endpoints of extrema nodes


        Returns
        -------
        layers : dict
            the different layers (Line/PathCollections) of the visualization

        """             

        from scipy.interpolate import InterpolatedUnivariateSpline
        from matplotlib.collections import LineCollection

        if ax is None:
            ax = plt.gca()

        C,C_inv = self.get_segments()

        nodes = []
        node_order = []
        caps = []
        def scale_time(t,i,s=.2):
            tmin,tmax = self.scene_list[i].graph['extent']
            return tmin+s*(tmax-tmin)+(1.0-2.0*s)*(t-tmin)

        for i,ci in enumerate(C):
            ci = sorted(ci)
            
            # get the control points of the segment
            P = [(scale_time(x,j),Y[j,v])
                 for j,v in ci
                 for x in self.scene_list[j].graph['extent']]

            # pack into array
            P = np.array(P, dtype=float)
            
            # get the extrema of the segment
            s,u = ci[0]
            t,v = ci[-1]
            tmin,_ = self.scene_list[s].node[u]['extent']
            _,tmax = self.scene_list[t].node[v]['extent']
            
            tmin = scale_time(tmin, s)
            tmax = scale_time(tmax, t)
            
            # in case this is a true singleton, slightly adjust the extrema
            if tmin == tmax:
                tmin -= singleton_eps
            
            # adjust the extrema of the segment
            P[0,0] = tmin
            P[-1,0] = tmax
            
            segment = []
            for (x1,y1),(x2,y2) in zip(P[:-1], P[1:]):
                segment.append((x1,y1))
                if y1 != y2:
                    segment.extend(interpolate_connection(x1,x2,y1,y2))
            segment.append(tuple(P[-1]))
            
            nodes.append(segment)    
            node_order.append(v)
            
            # draw the node caps and text
            for x,y,dx,extreme in [(P[0,0], P[0,1], -label_dx, self.node_min[v] == s),
                                   (P[-1,0],P[-1,1], label_dx, self.node_max[v] == t)]:
                if labels is not None and (dx < 0 or len(ci) > 1):
                    ax.annotate(labels.get(v, v), (x+dx,y),
                                va='center', ha=('left','right')[dx < 0],
                                fontsize='x-small', zorder=3)
                
                # end caps (colored and background)
                mfc = mec = colors.get(v, default_color)
                m = markers[dx > 0]
                ms = 2.0*lw
                if extreme:
                    m = extrema_markers[dx > 0]
                    ms = 1.5*lw


                ax.plot(x,y,m,
                        mfc=mfc,
                        mec=mec,
                        ms=ms,
                        # mew=.5*lw,
                        zorder=1)

        nodes = LineCollection(nodes, linewidths=lw)
        nodes.set_zorder(0)
        nodes.set_color([colors.get(v, default_color)
                         for v in node_order])
        ax.add_collection(nodes)

        links = []
        h = float(max(Y.itervalues()) - min(Y.itervalues()))
        for i,Gi in self.scene_list.iteritems():
            w = np.subtract(*Gi.graph['extent'])
            for u,v,d in Gi.edges_iter(data=True):
                T = d['t']
                for t in T:
                    y = (Y[i,u],Y[i,v])
                    links.append(interpolate_link(scale_time(t,i),
                                                  max(y),
                                                  min(y),
                                                  float(w)/h*link_m,
                                                  link_n))
                    
        links = LineCollection(links, linewidths=link_lw, colors='black')
        links.set_zorder(2)
        ax.add_collection(links)            

        self.nodes = nodes
        self.links = links
    
    def draw_organic(self, Y,
                     ax=None,
                     lw=5,
                     link_lw=1,
                     link_m=.015,
                     link_n=10,
                     combine_links=False, # not yet implemented
                     colors={},
                     default_color='gray',
                     labels={},
                     label_dx=.2,
                     singleton_eps=0.001):
        """ Draws the storyline

        Parameters
        ----------
        Y : dict
            the height of each node in the aggregate graph G
            
        ax : axis
            matplotlib axis object to draw the visualization

        lw : float
            line width of the storylines

        link_lw : float
            line width of the links between storylines

        link_m : float
            bendiness of the links between storylines

        link_n : int
            number of segments in the links between storylines

        combine_links : Boolean
            True to aggregate links between nodes into a single averaged link

        color : dict
            color of each unique node in the storyline (can be missing nodes)

        default_color : string
            color of storylines not present in the color dictionary

        labels : dict
            labels for the unique nodes in the storyline (can be missing nodes)

        label_dx : float
            horizontal spacing between the label and the endpoint of the storyline

        Returns
        -------
        layers : dict
            the different layers (Line/PathCollections) of the visualization

        """             
        from scipy.interpolate import InterpolatedUnivariateSpline
        from matplotlib.collections import LineCollection
        
        if ax is None:
            ax = plt.gca()
        
        G = nx.Graph()
        scenes = sorted(self.scene_list)
        for s,t in zip(scenes[:-1], scenes[1:]):
            for v in set(self.scene_list[s]).intersection(self.scene_list[t]):
                G.add_edge((s,v),(t,v))
        
        for i,Gi in self.scene_list.iteritems():
            for v in Gi:
                G.add_node((i,v))
                
        C,C_inv = get_component_classes(G)
        
        nodes = []
        node_order = []
        
        # draw the interpolated nodes
        interpolators = {}
        for i,ci in enumerate(C):
            ci = sorted(ci)

            # get the control points of the segment
            P = [(np.mean(self.scene_list[j].node[v]['extent']),Y[j,v])
                 for j,v in ci]

            # singletons become two points no matter what
            if len(P) == 1:
                P = P*2

            # pack into array
            P = np.array(P)

            # get the extrema of the segment
            s,u = ci[0]
            t,v = ci[-1]
            tmin,_ = self.scene_list[s].node[u]['extent']
            _,tmax = self.scene_list[t].node[v]['extent']

            # in case this is a true singleton, slightly adjust the extrema
            if tmin == tmax:
                tmin -= singleton_eps

            # adjust the extrema of the segment
            P[0,0] = tmin
            P[-1,0] = tmax

            # create a spline interpolator with P as the control points
            x,y = P.T

            # the degree of the polynomial caps out at 3
            k = min(len(P)-1,3)
            interpolators[i] = spline = InterpolatedUnivariateSpline(x,y,k=k)

            # resample the spline interpolator to get the node points
            T = np.linspace(tmin,tmax, (len(P)-2)*50+2)
            nodes.append(zip(T,spline(T)))
            node_order.append(v)

            # draw the caps & labels
            for xv,yv,dx,extreme in [(tmin,spline(tmin),-label_dx, self.node_min[v] == s),
                                     (tmax,spline(tmax), label_dx, self.node_max[v] == t)]:
                if labels is not None:
                    ax.annotate(labels.get(v, v), (xv+dx,yv),
                                va='center', ha=('left','right')[dx < 0],
                                fontsize='x-small', zorder=3)
            
                # end caps (colored and background)
                mec = colors.get(v, default_color)
                mfc = 'white'
                m = 'o'

                if extreme:
                    mfc = mec

                ax.plot(xv,yv,m, mfc=mfc, ms=2*lw, mew=.5*lw, mec=mec, zorder=1)

        # create the line collection & add to the drawing
        nodes = LineCollection(nodes, linewidths=lw)
        nodes.set_zorder(0)
        nodes.set_color([colors.get(v, default_color)
                         for v in node_order])
        ax.add_collection(nodes)

        # draw the links
        def interpolate_node(i,v,t):
            F = interpolators.get(C_inv[i,v])
            if F:
                return F(t)
            return Y[i,v]
        
        links = []
        h = max(Y.itervalues()) - min(Y.itervalues())
        for i,Gi in self.scene_list.iteritems():
            w = np.subtract(*Gi.graph['extent'])
            for u,v,d in Gi.edges_iter(data=True):
                T = d['t']
                for t in T:
                    y = (interpolate_node(i,u,t),
                         interpolate_node(i,v,t))
                    links.append(interpolate_link(t,
                                                  max(y),
                                                  min(y),
                                                  float(w)/h*link_m,
                                                  link_n))
                    
        links = LineCollection(links, linewidths=link_lw, colors='black')
        links.set_zorder(2)
        ax.add_collection(links)

        self.nodes = nodes
        self.links = links


    def quality_metrics(self, Y=None):
        """ Measures the quality of the visualization

        Measures vertex-vertex and vertex-edge crossings.  A vertex-vertex
        crossing occurs between scenes.  A vertex-edge crossing occurs within
        scenes and is a result of a link having to travel across spatially
        adjacent vertices before connecting to the target.

        Parameters
        ----------
        Y : dict
            mapping of nodes in the aggregate graph to heights

        Returns
        -------
        Q : dict
            dictionary of quality metrics: vertex-vertex and vertex-edge crossings

        Notes
        -----
        Needs to be passed a tight layout for an accurate count of vertex-edge crossings.

        """        

        if Y is None:
            Y = self.Y
            
        # counts the number of crossings
        crossings = lambda E: pdist(E,lambda i,j: not (np.all(i < j) or np.all(j < i))).sum()
        scenes = sorted(self.scene_list)

        num_scenes = float(len(self.scene_list))
        num_edges = float(sum([d.get('weight', 1.0)
                               for G in self.scene_list.itervalues()
                               for u,v,d in G.edges_iter(data=True)]))
    
        metrics = {}
    
        # number of inter-scene crossings
        Cs = 0.0
        for i,j in zip(scenes[:-1], scenes[1:]):
            I = set(self.scene_list[i]).intersection(self.scene_list[i+1])
            if len(I):
                Cs += crossings([(Y[(i,v)], Y[(i+1,v)]) for v in I])
        metrics['vertex-vertex crossings'] = Cs/(num_scenes-1)
        
        # total height of edges / total optimal height
        H = 0.0
        for i,G in self.scene_list.iteritems():
            for u,v,d in G.edges_iter(data=True):
                H += d.get('weight', 1.0)*abs(Y[(i,u)] - Y[(i,v)] - 1)
        metrics['vertex-edge crossings'] = H/num_edges
    
        return metrics   

    def draw_grid(self, **kwargs):
        """Helper function to setup the axis ticks resulting in a nice grid for the
        storyline.
        """

        scenes = sorted(self.scene_list)
        major = [np.mean(self.scene_list[i].graph['extent'])
                 for i in scenes]
        minor = [np.mean((self.scene_list[s].graph['extent'][1],
                          self.scene_list[t].graph['extent'][0]))
                 for s,t in zip(scenes[:-1], scenes[1:])]

        self.major = major
        self.minor = minor

        ax = plt.gca()

        ax.xaxis.set_ticks(major)
        ax.xaxis.set_ticklabels(map(repr, scenes))
        ax.xaxis.set_ticks(minor, minor=True)
        ax.grid(which='minor', axis='x', **kwargs)
        ax.yaxis.set_visible(False)

    def resize_figure(self,
                      fig,
                      width=12,
                      height=None,
                      pad_left=.1,
                      pad_right=.1,
                      pad_up=.05,
                      pad_down=.05,):
        """Helper function to auto resize a figure.
        """
        # get all the points into a single array
        P = np.vstack(self.nodes.get_segments())
        
        # compute the extent of that array
        xy_extent = np.array( (P.min(axis=0),
                               P.max(axis=0)) ).T
        
        # compute the x and y widths
        dx,dy = np.diff(xy_extent, axis=1).flat
        
        # x and y limits are scaled based on the width and the padding
        pad = np.array( ((pad_left, pad_right),
                         (pad_down, pad_up)) )
        (xmin,xmax),(ymin,ymax) = M = np.array( ((-dx,dx),
                                                 (-dy,dy)) )*pad + xy_extent
        plt.xlim( xmin, xmax )
        plt.ylim( ymin, ymax )

        if height is None:
            height = -.2*np.subtract(*plt.ylim())
        fig.set_size_inches(width, height)

    def layout_and_draw(self,
                        Y=None,
                        beta=1.0,
                        cyclic=False,
                        width=12,
                        height=None,
                        order_mtd='spectral',
                        placement_mtd='align',
                        drawing_mtd='metro',
                        grid=True,
                        grid_args={},
                        pad_left=.1,
                        pad_right=.1,
                        pad_up=.05,
                        pad_down=.05,
                        **kwargs):

        """ Convienence function to layout and draw the storyline

        Parameters
        ----------
        beta : float
            weight scale of edges between scenes
            
        width : float
            width of the figure

        height : float
            height of the drawing (if none, calculated using width)

        combine_links : Boolean
            True to aggregate links between nodes into a single averaged link

        order_mtd : string
            either 'spectral' or 'dendrogram'

        placement_mtd : string
            either 'align' or 'gradient'

        drawing_mtd : string
            either 'metro' or 'organic'

        pad_left : float
            extra left margin

        pad_right : float
            extra right margin

        pad_up : float
            extra top margin

        pad_down : float
            extra bottom margin
        """        
        
        self.to_graph(norm=False, beta=beta, cyclic=cyclic)

        if Y is None:
            if order_mtd is 'spectral':
                self.order_spectral_seriation()
            elif order_mtd is 'dendrogram':
                self.coarsen()
                self.order_dendrogram_seriation()
            elif order_mtd is 'barycenter':
                print 'barycenter'
                self.order_barycenter()

            if placement_mtd is 'align':
                self.alignment_greedy_mwis(cyclic=False) # disabled b/c was causing a bug (DAG had cycles)
                Y = self.placement_network_simplex()
            elif placement_mtd is 'gradient':
                Y = self.placement_quasi_newton(regularization=True)
            elif placement_mtd is 'packed':
                y_max = max(self.Y.itervalues())
                Y = dict([(k,y_max-v)
                          for k,v in self.Y.iteritems()])
            self.Y_final = Y

        fig = plt.figure()

        if drawing_mtd == 'metro':
            self.draw_metro(Y, **kwargs)
        elif drawing_mtd == 'organic':
            self.draw_organic(Y, **kwargs)

        if grid:
            self.draw_grid(**grid_args)
        else:
            plt.axis('off')

        self.resize_figure(fig, width, height)

    def heights_to_list(self, Y):
        """Returns a dict of (i,v) -> h as a JSON compatible list of objects
        """
        return [dict(scene=i,name=v,h=h)
                for (i,v),h in Y.iteritems()]

    def to_json(self, **kwargs):
        """Creates a JSON compatible dictionary from the storyline data

        Parameters
        ----------
        kwargs : dict
            extra arguments passed in are simply copied into the return result

        Returns
        -------
        data : dict
            a JSON compatible python dictionary containing the storyline data
        """
        C,C_inv = self.get_segments()

        nodes = [dict(name=ci[0][1],
                      segments=[i for i,v in sorted(ci)])
                 for ci in C]

        scenes = dict([(i, dict(extent=Gi.graph['extent'],
                                nodes=Gi.node))
                  for i,Gi in self.scene_list.iteritems()])

        order = sorted(self.scene_list)

        links = [dict(scene=i,
                      source=u,
                      target=v,
                      t=t)
                 for i,Gi in self.scene_list.iteritems()
                 for u,v,d in sorted(Gi.edges_iter(data=True), key=lambda uvd: uvd[-1]['t'][0])
                 for t in d['t']]


        data = dict(nodes=nodes,
                    scenes=scenes,
                    order=order,
                    links=links)

        data.update(kwargs)

        return data



==> SVEN arXiv/anc/sven.js <==
/* This Source Code Form is subject to the terms of the Mozilla Public
 * License, v. 2.0. If a copy of the MPL was not distributed with this
 * file, You can obtain one at http://mozilla.org/MPL/2.0/. */

// helper function to prevent lots of duplicate code in creating "reusable chart" properties
function add_property(self, properties, name, default_value, on_set) {
    self[name] = function(value) {
        if (arguments.length === 0) {
            return properties[name];
        }

        on_set(value);
        properties[name] = value;
        return self;
    };
    properties[name] = default_value;
}

// a range band scale with uneven bands
function unevenRangeBands() {

    var properties = {},                    // properties accessible outside
        scales = [],                        // array of linear scales within the bands
        range_scale = d3.scale.linear(),    // used to scale the padded bands to the desired range
        is_dirty=true;                      // set to true when properties change and scales need to be recomputed

    function self(t) {
        var domain = properties.domain,
            range = properties.range,
            pad = properties.pad;

        // when a property has changed, recompute scales and range_scale
        if (is_dirty) {
            is_dirty = false;

            // recalculate the range scales by adding padding between adjacnent bands
            for (var i=0; i < domain.length - 1; i++) {
                scales[i] = d3.scale.linear()
                    .domain([domain[i], domain[i+1]])
                    .range([domain[i] + i*pad, domain[i + 1] + i*pad]);
            }

            // scale the entire 
            range_scale
                .domain([domain[0], domain[domain.length - 1] + pad*(domain.length - 1)])
                .range(range);
        }

        // calculate the bin (fix if it hits the leftmost boundary)
        var bin = d3.bisectLeft(domain, t) - 1;
        if (bin < 0) {
            bin = 0;
        }
        return range_scale(scales[bin](t));
    }

    function make_dirty() { is_dirty = true; }
    add_property(self, properties, "domain", [0,0.5,1], make_dirty);
    add_property(self, properties, "range",  [0,1],     make_dirty);
    add_property(self, properties, "pad",    0.1,       make_dirty);

    return self;
}

d3.chart("Storyline", {

    transform : function(data) {
        var chart = this;

        chart.data = data;

        // copy the heights from the data into the scenes
        chart.data.forEach(function(d) {
            chart._scenes[d.scene].nodes[d.name].h = d.h;
        });

        // fix the referencers in the links array
        chart._links.forEach(function(d) {
            var scene = chart._scenes[d.scene];
            if (typeof d.source != "object") {
                var name = d.source;
                d.source = scene.nodes[name];
                d.source.name = name;
            }
            if (typeof d.target != "object") {
                var name = d.target;
                d.target = scene.nodes[name];
                d.target.name = name;
            }
            if (typeof d.scene != "object") {
                d.scene = chart._scenes[d.scene];
            }
        });

        // Alignment
        if (chart._align) {
            chart._align.scenes.forEach(function(s) {
                s = chart._scenes[s];
                s.offset = chart._align.h - s.nodes[chart._align.name].h;
            });

            var s_min = chart._align.scenes[0],
                s_max = chart._align.scenes[chart._align.scenes.length - 1];
            chart._order.forEach(function(d){
                if (d < s_min) {
                    chart._scenes[d].offset = chart._align.h - chart._scenes[s_min].nodes[chart._align.name].h;
                }
            });

        }
        else {
            d3.values(chart._scenes).forEach(function(s) {
                s.offset = 0;
            });            
        }

        // X & Y Scales

        // setup the domain by using the midpoint between the extent of the scenes
        var chart = this,
            domain = [];

        domain.push(chart._scenes[chart._order[0]].extent[0]);
        for (var i=0; i < chart._order.length - 1; i++) {
            var curr = chart._scenes[chart._order[i]],
                next = chart._scenes[chart._order[i+1]];
            domain.push((curr.extent[1] + next.extent[0])/2.0);
        }
        domain.push(chart._scenes[chart._order[chart._order.length - 1]].extent[1]);

        this.x
            .domain(domain)
            .pad(chart._between_scene_padding*(domain[domain.length - 1] - domain[0])/domain.length);

        var ymin = d3.min(chart._nodes, function(v) {
                return d3.min(v.segments, function(d) {
                    return chart._scenes[d].nodes[v.name].h;
                });
            }),
            ymax = d3.max(chart._nodes, function(v) {
                return d3.max(v.segments, function(d) {
                    return chart._scenes[d].nodes[v.name].h;
                });
            });

        this.y.domain([ymax,ymin]);

        chart._y2x = d3.scale.linear()
            .domain(chart.y.range())
            .range(chart.x.range());


        // compute the node and link control points
        chart._nodes.forEach(function(d) {
            d.points = chart.get_node_control_points(d);
        }); 

        chart._links.forEach(function(d) {
            d.points = chart.get_link_control_points(d);
        }); 

        return data;
    },

    initialize : function() {

        var chart = this,
            interpolate = d3.svg.line().interpolate("monotone"),
            link_interpolate = d3.svg.line().interpolate("basis");
        
        chart.x = unevenRangeBands();
        chart.y = d3.scale.linear();
        chart._between_scene_padding = 0.66;
        chart._align_speed = 500;

        chart.layer("nodes", chart.base.append("g"), {
            dataBind : function(data) {
                return this.selectAll("path").data(chart._nodes);
            },

            insert : function(data) {
                return this.append("path");
            },

            events : {

                enter : function() {
                    this.classed("node", true)
                        .on("mousedown", function(d) {
                            chart.align({
                                name: d.name,
                                scenes: d3.set(d.segments),
                                h: chart.y.invert(d3.mouse(this)[1])
                            });
                            chart.draw(chart.data);
                        })
                        .on("mouseup", function(d) {
                            chart.align(null);
                            chart.draw(chart.data);
                        });
                },

                "merge:transition" : function() {
                    this.duration(chart._align_speed)
                        .attr("d", function(v) {
                            return interpolate(v.points);
                        });
                },

                exit : function() {
                    this.remove();
                }
            }
        });

        chart.layer("links", chart.base.append("g"), {
            dataBind : function(data) {
                return this.selectAll("path").data(chart._links);
            },

            insert : function() {
                return this.append("path");
            },

            events : {
                enter : function() {
                    this.classed("link", true);
                },

                "merge:transition" : function() {
                    this.duration(chart._align_speed)
                        .attr("d", function(e) {
                            return link_interpolate(e.points);
                        });
                },

                exit : function() {

                }
            }
        });

        chart.layer("text", chart.base.append("g"), {
            dataBind : function(data) {
                return this.selectAll("text").data(chart._nodes);
            },

            insert : function() {
                return this.append("text");
            }, 

            events : {
                enter : function() {
                    this.text(function(d) {return d.name});
                },

                "merge:transition" : function() {
                    this.duration(chart._align_speed)
                        .attr("x", function(d) {
                            return d.points[0][0];
                        })
                        .attr("y", function(d) {
                            return d.points[1][1];
                        });
                },

                exit : function() {
                    this.remove();
                }
            }
        });
    },

    size : function(wh) {
        if (arguments.length === 0) {
            return this._wh;
        }

        this._wh = wh;
        var sx = wh[0]*0.05
            sy = wh[1]*0.05;
        this.x.range([0+sx,wh[0]-sx]);
        this.y.range([0+sy,wh[1]-sy]);

        return this;
    },

    pad : function(pad) {
        if (arguments.length === 0) {
            return this._between_scene_padding;
        }

        this._between_scene_padding = pad;
        return this;
    },

    nodes : function(nodes) {
        if (arguments.length === 0) {
            return this._nodes;
        }

        this._nodes = nodes;
        return this;
    },

    links : function(links) {
        if (arguments.length === 0) {
            return this._links;
        }

        this._links = links;
        return this;
    },

    scenes : function(scenes) {
        if (arguments.length === 0) {
            return this._scenes;
        }

        this._scenes = scenes;
        return this;
    },

    order : function(order) {
        if (arguments.length === 0) {
            return this._order;
        }

        this._order = order;
        return this;
    },

    align : function(align) {
        if (arguments.length === 0) {
            return this._align;
        }

        this._align = align;
        return this;
    },

    get_node_control_points : function(v) {
        var chart = this,
            points = [];
        v.segments.forEach(function(d) {
            var extent = chart._scenes[d].extent,
                h = chart._scenes[d].nodes[v.name].h;
                h += chart._scenes[d].offset;
            points.push([chart.x(extent[0]),
                         chart.y(h)]);
            points.push([chart.x(extent[1]),
                         chart.y(h)]);
        });

        // fix the endpoints based on the nodes extent
        points[0][0] = chart.x(chart._scenes[v.segments[0]].nodes[v.name].extent[0]);
        points[points.length-1][0] = chart.x(chart._scenes[v.segments[v.segments.length-1]].nodes[v.name].extent[1]);

        return points;
    },

    get_link_control_points : function(e) {
        var chart = this,
            y1 = chart.y(e.source.h + e.scene.offset),
            y2 = chart.y(e.target.h + e.scene.offset),
            x = chart.x(e.t);

        return [
                [x, y1],
                [x + 0.35*chart._y2x(Math.abs(y2 - y1)), (y1 + y2)/2.0],
                [x, y2],
            ];
    }

});

d3.chart("Nodelink", {
    initialize : function() {
        var chart = this;

        chart.graph_cache = {};

        chart.layer("links", chart.base.append("g"), {
            dataBind : function(data) {
                return this.selectAll("line").data(data.links(), function(d) {
                    return d.name;
                });
            },
            insert : function() {
                return this.append("line");
            },
            events : {
                enter : function() {
                    this.classed("link", true);
                },
                merge : function() {
                    this.style("stroke-width", function(d) {
                        return 2*Math.sqrt(d.weight)+1.0;
                    });
                },
                exit : function() {
                    this.remove();
                },
            }
        });

        chart.layer("nodes", chart.base.append("g"), {
            dataBind : function(data) {
                return this.selectAll("circle").data(data.nodes(), function(d) {
                    return d.name;
                });
            },
            insert : function() {
                return this.append("circle");
            },
            events : {
                enter : function() {
                    this.classed("node", true)
                        .attr("cx", 0)
                        .attr("cy", 0)
                        .classed("fixed", function(d){return d.fixed;})
                        .on("dblclick", chart.fix(false))
                        .call(chart._drag);
                },
                merge : function() {
                    this.attr("r", function(d) {
                        return d.radius;
                    });
                },
                exit : function() {
                    this.remove();
                },
            }
        });
    },

    transform : function(data) {
        var chart = this;

        function get(dict, name, func) {
            if (name in dict) {
                return dict[name];
            }
            return dict[name] = func(name);
        }

        function graph_element(name) {
            return {name:name,
                    weight:0.0};
        }
        
        // reset the weights of the cached elements
        d3.values(chart.graph_cache).forEach(function (d) {d.weight = 0;});

        var nodes = {},
            links = {};

        data.forEach(function(e) {
            var source = get(chart.graph_cache, e.source.name, graph_element),
                target = get(chart.graph_cache, e.target.name, graph_element);

            nodes[source.name] = source;
            nodes[target.name] = target;

            if (source.name != target.name) {
                var name = String([e.source.name, e.target.name].sort()),
                    edge = links[name] = get(chart.graph_cache, name, graph_element);

                source.weight += 1.0;
                target.weight += 1.0;
                edge.weight += 1.0;

                edge.source = source;
                edge.target = target;
            }
        });

        // setup the force simulation & run
        chart._force
            .nodes(d3.values(nodes))
            .links(d3.values(links))

        chart._force.nodes().forEach(function(d) {
             d.radius = 2*(Math.sqrt(d.weight))+5;
        });

        chart._force
            .start();

        return chart._force;
    },

    force : function(force) {
        if (arguments.length === 0) {
            return this._force;
        }

        var chart = this;
        force
            .on("tick", function() {

                chart.base.selectAll("circle")
                    .attr("cx", function(d) {return d.x;})
                    .attr("cy", function(d) {return d.y;});

                chart.base.selectAll("line")
                    .attr("x1", function(d) {return d.source.x;})
                    .attr("y1", function(d) {return d.source.y;})
                    .attr("x2", function(d) {return d.target.x;})
                    .attr("y2", function(d) {return d.target.y;});
            })
            .linkDistance(function(d) {
                return 2.0*(d.source.radius + d.target.radius);
            });

        this._force = force;
        this._drag = force.drag()
            .on("dragstart", chart.fix(true));

        return this;
    },

    fix : function(fixed) {
        if (arguments.length == 0) {
            return function(d) {
                d3.select(this).classed("fixed", d.fixed);
            }
        }
        else {
            return function(d) {
                d3.select(this).classed("fixed", d.fixed = fixed);
            };
        }
    },

    size : function(size) {
        if (arguments.length === 0) {
            return this._force.size();
        }

        this._force.size(size);
        return this;
    },

});

// clears all highlights after mouseout
function clear_highlight_behavior(selection, event, classname) {
    selection
        .on(event, function(d){
            d3.selectAll("."+classname)
                .classed(classname, false);
        });
}

// highlights all elements in the document that have the same name as the selected node
function node_highlight_behavior(selection, event, classname) {
    selection
        .on(event, function(d) {
            d3.selectAll(".node")
                .classed(classname, function(e) {
                    return d.name === e.name;
                });
        })
}

function ego_highlight_behavior(selection, event, classname) {
    selection
        .on(event, function(d){
            d3.selectAll(".link")
                .classed(classname, function(e){
                    return d.name === e.source.name || d.name === e.target.name;
                });
        });
}

d3.chart("IntegratedStoryline", {
    initialize : function() {

        var chart = this,
            color = d3.scale.category10();

        chart._highlight = "highlighted";

        function get_color(d) {
            var cmap = chart._storyline_data.colors;
            if (d.name in cmap) {
                return color(cmap[d.name]);
            }
            return "lightgray";
        }

        chart.storyline = chart.base.append("svg")
            .chart("Storyline");

        chart.storyline.base.append("g")
            .append("rect")
                    .attr("id", "timewindow")
                    .style("fill", "none")
                    .style("stroke", "black")
                    .style("stroke-dasharray", "5,5");

        chart.nodelink = chart.base.append("svg")
            .chart("Nodelink")
                .force(d3.layout.force().charge(-350));

        // brush stuff
        function brush() {
            var extent = chart.brush.extent(),
                tmin = d3.min(extent),
                tmax = d3.max(extent);
            
            chart.nodelink.draw(chart.storyline.links().filter(function(e) {
                var t = e.points[0][0];
                return tmin < t && t < tmax;
            }));

            d3.select("#timewindow")
                .attr("x", tmin)
                .attr("y", 0)
                .attr("width", tmax-tmin)
                .attr("height", chart._size[1]);
        }

        chart.brush = d3.svg.brush()
            .on("brush", brush);

        // add the brush to the DOM
        chart.brush_height = 25,
        chart.brush_svg = chart.base.append("svg");
        chart.brush_group = chart.brush_svg.append("g");

        // add in linking between views & color the shapes appropriately
        chart.nodelink.layer("nodes").on("enter", function() {
            this
                .call(node_highlight_behavior, "mouseover.node", chart._highlight)
                .call(ego_highlight_behavior, "mouseover.ego", chart._highlight)
                .call(clear_highlight_behavior, "mouseout", chart._highlight)
                .style("fill", get_color);
        });

        chart.storyline.layer("nodes").on("enter", function() {
            this
                .call(node_highlight_behavior, "mouseover.node", chart._highlight)
                .call(ego_highlight_behavior, "mouseover.ego", chart._highlight)
                .call(clear_highlight_behavior, "mouseout", chart._highlight)
                .style("stroke", get_color);
        });        

        chart.attach("storyline", chart.storyline);

        chart.size([1600,600]);

    },

    highlight : function(highlight) {
        if (arguments.length === 0) {
            return this._highlight;
        }

        this._highlight = highlight;
        return this;
    },

    storyline_data : function(_storyline_data) {

        if (arguments.length === 0) {
            return this._storyline_data;
        }

        this.storyline
            .nodes(_storyline_data.nodes)
            .links(_storyline_data.links)
            .order(_storyline_data.order)
            .scenes(_storyline_data.scenes);

        this._storyline_data = _storyline_data;
        return this;
    },

    size : function(size) {
        if (arguments.length === 0) {
            return this._size;
        }

        var chart = this,
            w = size[0],
            h = size[1];

        chart.storyline.base            
            .attr("width", w)
            .attr("height", h);
        chart.storyline.size(size);

        chart.nodelink.base            
            .attr("width", h)
            .attr("height", h);
        chart.nodelink.size([h,h]);

        chart.brush_svg
            .attr("width", w)
            .attr("height", chart.brush_height);

        chart.brush
            .x(d3.scale.linear()
                .domain([0,w])
                .range([0,w]))
            .extent([w/3.0, 2.0*w/3.0]);

        chart.brush_group
            .call(chart.brush)

        chart.brush_group.selectAll("rect")
            .attr("height", chart.brush_height);

        this._size = size;
        return this;
    }

});


==> anc/caesar_storyline.json <==
{"colors": {"CASCA": 0, "FIRST CITIZEN": 1, "CASSIUS": 2, "SECOND CITIZEN": 3, "FOURTH CITIZEN": 4, "LUCIUS": 5, "CAESAR": 6, "ANTONY": 7, "BRUTUS": 8, "THIRD CITIZEN": 9}, "links": [{"source": "FLAVIUS", "target": "FLAVIUS", "scene": 0, "t": 270}, {"source": "FIRST COMMONER", "target": "FLAVIUS", "scene": 0, "t": 275}, {"source": "MARULLUS", "target": "FIRST COMMONER", "scene": 0, "t": 276}, {"source": "SECOND COMMONER", "target": "MARULLUS", "scene": 0, "t": 279}, {"source": "SECOND COMMONER", "target": "MARULLUS", "scene": 0, "t": 282}, {"source": "SECOND COMMONER", "target": "MARULLUS", "scene": 0, "t": 287}, {"source": "SECOND COMMONER", "target": "MARULLUS", "scene": 0, "t": 292}, {"source": "MARULLUS", "target": "SECOND COMMONER", "scene": 0, "t": 281}, {"source": "MARULLUS", "target": "SECOND COMMONER", "scene": 0, "t": 285}, {"source": "MARULLUS", "target": "SECOND COMMONER", "scene": 0, "t": 290}, {"source": "MARULLUS", "target": "SECOND COMMONER", "scene": 0, "t": 309}, {"source": "FLAVIUS", "target": "SECOND COMMONER", "scene": 0, "t": 293}, {"source": "FLAVIUS", "target": "SECOND COMMONER", "scene": 0, "t": 302}, {"source": "SECOND COMMONER", "target": "FLAVIUS", "scene": 0, "t": 294}, {"source": "SECOND COMMONER", "target": "FLAVIUS", "scene": 0, "t": 304}, {"source": "FLAVIUS", "target": "MARULLUS", "scene": 0, "t": 333}, {"source": "FLAVIUS", "target": "MARULLUS", "scene": 0, "t": 346}, {"source": "MARULLUS", "target": "FLAVIUS", "scene": 0, "t": 344}, {"source": "CAESAR", "target": "CAESAR", "scene": 0, "t": 367}, {"source": "CASCA", "target": "CAESAR", "scene": 0, "t": 368}, {"source": "CASCA", "target": "CAESAR", "scene": 0, "t": 384}, {"source": "CASCA", "target": "CAESAR", "scene": 0, "t": 594}, {"source": "CAESAR", "target": "CASCA", "scene": 0, "t": 370}, {"source": "CAESAR", "target": "CASCA", "scene": 0, "t": 385}, {"source": "CALPURNIA", "target": "CAESAR", "scene": 0, "t": 371}, {"source": "CAESAR", "target": "CALPURNIA", "scene": 0, "t": 372}, {"source": "ANTONY", "target": "CAESAR", "scene": 0, "t": 374}, {"source": "ANTONY", "target": "CAESAR", "scene": 0, "t": 379}, {"source": "ANTONY", "target": "CAESAR", "scene": 0, "t": 569}, {"source": "ANTONY", "target": "CAESAR", "scene": 0, "t": 574}, {"source": "CAESAR", "target": "ANTONY", "scene": 0, "t": 375}, {"source": "CAESAR", "target": "ANTONY", "scene": 0, "t": 381}, {"source": "CAESAR", "target": "ANTONY", "scene": 0, "t": 570}, {"source": "CAESAR", "target": "ANTONY", "scene": 0, "t": 576}, {"source": "SOOTHSAYER", "target": "CAESAR", "scene": 0, "t": 382}, {"source": "SOOTHSAYER", "target": "CAESAR", "scene": 0, "t": 388}, {"source": "SOOTHSAYER", "target": "CAESAR", "scene": 0, "t": 394}, {"source": "CAESAR", "target": "SOOTHSAYER", "scene": 0, "t": 383}, {"source": "CAESAR", "target": "SOOTHSAYER", "scene": 0, "t": 389}, {"source": "CAESAR", "target": "SOOTHSAYER", "scene": 0, "t": 395}, {"source": "BRUTUS", "target": "CAESAR", "scene": 0, "t": 390}, {"source": "CAESAR", "target": "BRUTUS", "scene": 0, "t": 391}, {"source": "CASSIUS", "target": "CAESAR", "scene": 0, "t": 392}, {"source": "CASSIUS", "target": "CAESAR", "scene": 0, "t": 397}, {"source": "CAESAR", "target": "CASSIUS", "scene": 0, "t": 393}, {"source": "CAESAR", "target": "CASSIUS", "scene": 0, "t": 568}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 0, "t": 398}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 0, "t": 400}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 0, "t": 409}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 0, "t": 425}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 0, "t": 436}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 0, "t": 453}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 0, "t": 457}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 0, "t": 507}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 0, "t": 537}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 0, "t": 556}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 0, "t": 560}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 0, "t": 700}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 0, "t": 399}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 0, "t": 404}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 0, "t": 421}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 0, "t": 427}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 0, "t": 439}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 0, "t": 455}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 0, "t": 465}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 0, "t": 510}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 0, "t": 551}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 0, "t": 557}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 0, "t": 567}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 0, "t": 642}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 0, "t": 694}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 0, "t": 704}, {"source": "BRUTUS", "target": "CASCA", "scene": 0, "t": 595}, {"source": "BRUTUS", "target": "CASCA", "scene": 0, "t": 598}, {"source": "BRUTUS", "target": "CASCA", "scene": 0, "t": 603}, {"source": "BRUTUS", "target": "CASCA", "scene": 0, "t": 607}, {"source": "BRUTUS", "target": "CASCA", "scene": 0, "t": 614}, {"source": "BRUTUS", "target": "CASCA", "scene": 0, "t": 641}, {"source": "BRUTUS", "target": "CASCA", "scene": 0, "t": 650}, {"source": "BRUTUS", "target": "CASCA", "scene": 0, "t": 669}, {"source": "BRUTUS", "target": "CASCA", "scene": 0, "t": 692}, {"source": "CASCA", "target": "BRUTUS", "scene": 0, "t": 597}, {"source": "CASCA", "target": "BRUTUS", "scene": 0, "t": 599}, {"source": "CASCA", "target": "BRUTUS", "scene": 0, "t": 604}, {"source": "CASCA", "target": "BRUTUS", "scene": 0, "t": 608}, {"source": "CASCA", "target": "BRUTUS", "scene": 0, "t": 615}, {"source": "CASCA", "target": "BRUTUS", "scene": 0, "t": 651}, {"source": "CASCA", "target": "BRUTUS", "scene": 0, "t": 670}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 605}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 612}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 637}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 671}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 673}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 684}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 686}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 690}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 775}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 777}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 779}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 781}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 793}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 816}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 825}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 840}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 858}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 873}, {"source": "CASSIUS", "target": "CASCA", "scene": 0, "t": 904}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 606}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 613}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 638}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 644}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 672}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 674}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 685}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 687}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 691}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 776}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 778}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 780}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 789}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 815}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 821}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 837}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 853}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 872}, {"source": "CASCA", "target": "CASSIUS", "scene": 0, "t": 900}, {"source": "CICERO", "target": "CICERO", "scene": 0, "t": 731}, {"source": "CASCA", "target": "CICERO", "scene": 0, "t": 733}, {"source": "CASCA", "target": "CICERO", "scene": 0, "t": 745}, {"source": "CASCA", "target": "CICERO", "scene": 0, "t": 767}, {"source": "CASCA", "target": "CICERO", "scene": 0, "t": 771}, {"source": "CICERO", "target": "CASCA", "scene": 0, "t": 744}, {"source": "CICERO", "target": "CASCA", "scene": 0, "t": 763}, {"source": "CICERO", "target": "CASCA", "scene": 0, "t": 769}, {"source": "CINNA", "target": "CASSIUS", "scene": 0, "t": 875}, {"source": "CINNA", "target": "CASSIUS", "scene": 0, "t": 878}, {"source": "CINNA", "target": "CASSIUS", "scene": 0, "t": 881}, {"source": "CINNA", "target": "CASSIUS", "scene": 0, "t": 891}, {"source": "CASSIUS", "target": "CINNA", "scene": 0, "t": 876}, {"source": "CASSIUS", "target": "CINNA", "scene": 0, "t": 880}, {"source": "CASSIUS", "target": "CINNA", "scene": 0, "t": 884}, {"source": "CASSIUS", "target": "CINNA", "scene": 0, "t": 894}, {"source": "BRUTUS", "target": "BRUTUS", "scene": 1, "t": 920}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 1, "t": 928}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 1, "t": 931}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 1, "t": 960}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 1, "t": 967}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 1, "t": 969}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 1, "t": 990}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 1, "t": 1006}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 1, "t": 1009}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 1, "t": 1011}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 1, "t": 1272}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 1, "t": 929}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 1, "t": 932}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 1, "t": 965}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 1, "t": 968}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 1, "t": 970}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 1, "t": 992}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 1, "t": 1008}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 1, "t": 1010}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 1, "t": 1015}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 1, "t": 1273}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 1, "t": 1029}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 1, "t": 1033}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 1, "t": 1039}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 1, "t": 1045}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 1, "t": 1058}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 1, "t": 1086}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 1, "t": 1099}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 1, "t": 1131}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 1, "t": 1142}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 1, "t": 1172}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 1, "t": 1031}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 1, "t": 1038}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 1, "t": 1040}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 1, "t": 1059}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 1, "t": 1109}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 1, "t": 1133}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 1, "t": 1164}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 1, "t": 1175}, {"source": "DECIUS", "target": "CASSIUS", "scene": 1, "t": 1046}, {"source": "DECIUS", "target": "CASSIUS", "scene": 1, "t": 1153}, {"source": "CASCA", "target": "DECIUS", "scene": 1, "t": 1047}, {"source": "CINNA", "target": "CASCA", "scene": 1, "t": 1048}, {"source": "CINNA", "target": "CASCA", "scene": 1, "t": 1089}, {"source": "CASCA", "target": "CINNA", "scene": 1, "t": 1050}, {"source": "BRUTUS", "target": "CASCA", "scene": 1, "t": 1057}, {"source": "CASCA", "target": "CASSIUS", "scene": 1, "t": 1088}, {"source": "CASCA", "target": "CASSIUS", "scene": 1, "t": 1100}, {"source": "METELLUS", "target": "CINNA", "scene": 1, "t": 1090}, {"source": "METELLUS", "target": "CINNA", "scene": 1, "t": 1166}, {"source": "BRUTUS", "target": "METELLUS", "scene": 1, "t": 1096}, {"source": "BRUTUS", "target": "METELLUS", "scene": 1, "t": 1169}, {"source": "DECIUS", "target": "CASCA", "scene": 1, "t": 1101}, {"source": "CASSIUS", "target": "DECIUS", "scene": 1, "t": 1102}, {"source": "CASSIUS", "target": "DECIUS", "scene": 1, "t": 1163}, {"source": "TREBONIUS", "target": "BRUTUS", "scene": 1, "t": 1138}, {"source": "BRUTUS", "target": "TREBONIUS", "scene": 1, "t": 1141}, {"source": "TREBONIUS", "target": "CASSIUS", "scene": 1, "t": 1143}, {"source": "CASSIUS", "target": "TREBONIUS", "scene": 1, "t": 1144}, {"source": "CINNA", "target": "BRUTUS", "scene": 1, "t": 1165}, {"source": "PORTIA", "target": "BRUTUS", "scene": 1, "t": 1189}, {"source": "PORTIA", "target": "BRUTUS", "scene": 1, "t": 1193}, {"source": "PORTIA", "target": "BRUTUS", "scene": 1, "t": 1214}, {"source": "PORTIA", "target": "BRUTUS", "scene": 1, "t": 1217}, {"source": "PORTIA", "target": "BRUTUS", "scene": 1, "t": 1236}, {"source": "PORTIA", "target": "BRUTUS", "scene": 1, "t": 1248}, {"source": "BRUTUS", "target": "PORTIA", "scene": 1, "t": 1190}, {"source": "BRUTUS", "target": "PORTIA", "scene": 1, "t": 1213}, {"source": "BRUTUS", "target": "PORTIA", "scene": 1, "t": 1216}, {"source": "BRUTUS", "target": "PORTIA", "scene": 1, "t": 1235}, {"source": "BRUTUS", "target": "PORTIA", "scene": 1, "t": 1245}, {"source": "BRUTUS", "target": "PORTIA", "scene": 1, "t": 1260}, {"source": "LIGARIUS", "target": "BRUTUS", "scene": 1, "t": 1275}, {"source": "LIGARIUS", "target": "BRUTUS", "scene": 1, "t": 1278}, {"source": "LIGARIUS", "target": "BRUTUS", "scene": 1, "t": 1282}, {"source": "LIGARIUS", "target": "BRUTUS", "scene": 1, "t": 1290}, {"source": "LIGARIUS", "target": "BRUTUS", "scene": 1, "t": 1294}, {"source": "BRUTUS", "target": "LIGARIUS", "scene": 1, "t": 1276}, {"source": "BRUTUS", "target": "LIGARIUS", "scene": 1, "t": 1280}, {"source": "BRUTUS", "target": "LIGARIUS", "scene": 1, "t": 1289}, {"source": "BRUTUS", "target": "LIGARIUS", "scene": 1, "t": 1291}, {"source": "BRUTUS", "target": "LIGARIUS", "scene": 1, "t": 1298}, {"source": "CAESAR", "target": "CAESAR", "scene": 1, "t": 1308}, {"source": "SERVANT", "target": "CAESAR", "scene": 1, "t": 1314}, {"source": "SERVANT", "target": "CAESAR", "scene": 1, "t": 1317}, {"source": "SERVANT", "target": "CAESAR", "scene": 1, "t": 1356}, {"source": "CAESAR", "target": "SERVANT", "scene": 1, "t": 1315}, {"source": "CAESAR", "target": "SERVANT", "scene": 1, "t": 1359}, {"source": "CALPURNIA", "target": "SERVANT", "scene": 1, "t": 1321}, {"source": "CAESAR", "target": "CALPURNIA", "scene": 1, "t": 1323}, {"source": "CAESAR", "target": "CALPURNIA", "scene": 1, "t": 1340}, {"source": "CAESAR", "target": "CALPURNIA", "scene": 1, "t": 1346}, {"source": "CAESAR", "target": "CALPURNIA", "scene": 1, "t": 1374}, {"source": "CAESAR", "target": "CALPURNIA", "scene": 1, "t": 1388}, {"source": "CALPURNIA", "target": "CAESAR", "scene": 1, "t": 1326}, {"source": "CALPURNIA", "target": "CAESAR", "scene": 1, "t": 1344}, {"source": "CALPURNIA", "target": "CAESAR", "scene": 1, "t": 1367}, {"source": "CALPURNIA", "target": "CAESAR", "scene": 1, "t": 1387}, {"source": "DECIUS", "target": "CAESAR", "scene": 1, "t": 1380}, {"source": "DECIUS", "target": "CAESAR", "scene": 1, "t": 1392}, {"source": "DECIUS", "target": "CAESAR", "scene": 1, "t": 1406}, {"source": "DECIUS", "target": "CAESAR", "scene": 1, "t": 1415}, {"source": "CAESAR", "target": "DECIUS", "scene": 1, "t": 1382}, {"source": "CAESAR", "target": "DECIUS", "scene": 1, "t": 1394}, {"source": "CAESAR", "target": "DECIUS", "scene": 1, "t": 1414}, {"source": "CAESAR", "target": "DECIUS", "scene": 1, "t": 1428}, {"source": "PUBLIUS", "target": "CAESAR", "scene": 1, "t": 1436}, {"source": "CAESAR", "target": "PUBLIUS", "scene": 1, "t": 1437}, {"source": "BRUTUS", "target": "CAESAR", "scene": 1, "t": 1443}, {"source": "BRUTUS", "target": "CAESAR", "scene": 1, "t": 1461}, {"source": "CAESAR", "target": "BRUTUS", "scene": 1, "t": 1444}, {"source": "ANTONY", "target": "CAESAR", "scene": 1, "t": 1450}, {"source": "CAESAR", "target": "ANTONY", "scene": 1, "t": 1451}, {"source": "TREBONIUS", "target": "CAESAR", "scene": 1, "t": 1457}, {"source": "CAESAR", "target": "TREBONIUS", "scene": 1, "t": 1459}, {"source": "ARTEMIDORUS", "target": "ARTEMIDORUS", "scene": 1, "t": 1472}, {"source": "PORTIA", "target": "PORTIA", "scene": 1, "t": 1499}, {"source": "LUCIUS", "target": "PORTIA", "scene": 1, "t": 1502}, {"source": "LUCIUS", "target": "PORTIA", "scene": 1, "t": 1510}, {"source": "LUCIUS", "target": "PORTIA", "scene": 1, "t": 1517}, {"source": "LUCIUS", "target": "PORTIA", "scene": 1, "t": 1521}, {"source": "PORTIA", "target": "LUCIUS", "scene": 1, "t": 1503}, {"source": "PORTIA", "target": "LUCIUS", "scene": 1, "t": 1513}, {"source": "PORTIA", "target": "LUCIUS", "scene": 1, "t": 1518}, {"source": "PORTIA", "target": "LUCIUS", "scene": 1, "t": 1525}, {"source": "SOOTHSAYER", "target": "PORTIA", "scene": 1, "t": 1527}, {"source": "SOOTHSAYER", "target": "PORTIA", "scene": 1, "t": 1529}, {"source": "SOOTHSAYER", "target": "PORTIA", "scene": 1, "t": 1531}, {"source": "SOOTHSAYER", "target": "PORTIA", "scene": 1, "t": 1534}, {"source": "SOOTHSAYER", "target": "PORTIA", "scene": 1, "t": 1538}, {"source": "PORTIA", "target": "SOOTHSAYER", "scene": 1, "t": 1528}, {"source": "PORTIA", "target": "SOOTHSAYER", "scene": 1, "t": 1530}, {"source": "PORTIA", "target": "SOOTHSAYER", "scene": 1, "t": 1533}, {"source": "PORTIA", "target": "SOOTHSAYER", "scene": 1, "t": 1537}, {"source": "PORTIA", "target": "SOOTHSAYER", "scene": 1, "t": 1546}, {"source": "CAESAR", "target": "CAESAR", "scene": 2, "t": 1570}, {"source": "SOOTHSAYER", "target": "CAESAR", "scene": 2, "t": 1571}, {"source": "DECIUS", "target": "SOOTHSAYER", "scene": 2, "t": 1573}, {"source": "ARTEMIDORUS", "target": "DECIUS", "scene": 2, "t": 1575}, {"source": "CAESAR", "target": "ARTEMIDORUS", "scene": 2, "t": 1577}, {"source": "CAESAR", "target": "ARTEMIDORUS", "scene": 2, "t": 1579}, {"source": "ARTEMIDORUS", "target": "CAESAR", "scene": 2, "t": 1578}, {"source": "PUBLIUS", "target": "CAESAR", "scene": 2, "t": 1580}, {"source": "CASSIUS", "target": "PUBLIUS", "scene": 2, "t": 1581}, {"source": "POPILIUS", "target": "CASSIUS", "scene": 2, "t": 1586}, {"source": "POPILIUS", "target": "CASSIUS", "scene": 2, "t": 1588}, {"source": "CASSIUS", "target": "POPILIUS", "scene": 2, "t": 1587}, {"source": "BRUTUS", "target": "POPILIUS", "scene": 2, "t": 1590}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 2, "t": 1591}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 2, "t": 1594}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 2, "t": 1602}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 2, "t": 1677}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 2, "t": 1684}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 2, "t": 1691}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 2, "t": 1701}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 2, "t": 1707}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 2, "t": 1740}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 2, "t": 1776}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 2, "t": 1834}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 2, "t": 1847}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 2, "t": 1593}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 2, "t": 1599}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 2, "t": 1666}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 2, "t": 1679}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 2, "t": 1693}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 2, "t": 1704}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 2, "t": 1717}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 2, "t": 1746}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 2, "t": 1778}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 2, "t": 1839}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 2, "t": 1848}, {"source": "DECIUS", "target": "CASSIUS", "scene": 2, "t": 1605}, {"source": "DECIUS", "target": "CASSIUS", "scene": 2, "t": 1710}, {"source": "BRUTUS", "target": "DECIUS", "scene": 2, "t": 1607}, {"source": "BRUTUS", "target": "DECIUS", "scene": 2, "t": 1670}, {"source": "CINNA", "target": "BRUTUS", "scene": 2, "t": 1608}, {"source": "CINNA", "target": "BRUTUS", "scene": 2, "t": 1671}, {"source": "CAESAR", "target": "CINNA", "scene": 2, "t": 1609}, {"source": "CAESAR", "target": "CINNA", "scene": 2, "t": 1655}, {"source": "METELLUS", "target": "CAESAR", "scene": 2, "t": 1611}, {"source": "METELLUS", "target": "CAESAR", "scene": 2, "t": 1628}, {"source": "CAESAR", "target": "METELLUS", "scene": 2, "t": 1614}, {"source": "BRUTUS", "target": "METELLUS", "scene": 2, "t": 1631}, {"source": "BRUTUS", "target": "METELLUS", "scene": 2, "t": 1674}, {"source": "CAESAR", "target": "BRUTUS", "scene": 2, "t": 1634}, {"source": "CASSIUS", "target": "CAESAR", "scene": 2, "t": 1635}, {"source": "CAESAR", "target": "CASSIUS", "scene": 2, "t": 1638}, {"source": "CINNA", "target": "CAESAR", "scene": 2, "t": 1654}, {"source": "CINNA", "target": "CAESAR", "scene": 2, "t": 1662}, {"source": "DECIUS", "target": "CAESAR", "scene": 2, "t": 1656}, {"source": "CAESAR", "target": "DECIUS", "scene": 2, "t": 1657}, {"source": "CASCA", "target": "CAESAR", "scene": 2, "t": 1658}, {"source": "CAESAR", "target": "CASCA", "scene": 2, "t": 1661}, {"source": "CASSIUS", "target": "CINNA", "scene": 2, "t": 1664}, {"source": "CASCA", "target": "BRUTUS", "scene": 2, "t": 1668}, {"source": "DECIUS", "target": "CASCA", "scene": 2, "t": 1669}, {"source": "METELLUS", "target": "CINNA", "scene": 2, "t": 1672}, {"source": "TREBONIUS", "target": "CASSIUS", "scene": 2, "t": 1685}, {"source": "BRUTUS", "target": "TREBONIUS", "scene": 2, "t": 1688}, {"source": "CASSIUS", "target": "DECIUS", "scene": 2, "t": 1711}, {"source": "SERVANT", "target": "BRUTUS", "scene": 2, "t": 1718}, {"source": "SERVANT", "target": "BRUTUS", "scene": 2, "t": 1738}, {"source": "BRUTUS", "target": "SERVANT", "scene": 2, "t": 1733}, {"source": "BRUTUS", "target": "SERVANT", "scene": 2, "t": 1739}, {"source": "ANTONY", "target": "BRUTUS", "scene": 2, "t": 1747}, {"source": "ANTONY", "target": "BRUTUS", "scene": 2, "t": 1783}, {"source": "ANTONY", "target": "BRUTUS", "scene": 2, "t": 1828}, {"source": "ANTONY", "target": "BRUTUS", "scene": 2, "t": 1856}, {"source": "ANTONY", "target": "BRUTUS", "scene": 2, "t": 1860}, {"source": "BRUTUS", "target": "ANTONY", "scene": 2, "t": 1763}, {"source": "BRUTUS", "target": "ANTONY", "scene": 2, "t": 1824}, {"source": "BRUTUS", "target": "ANTONY", "scene": 2, "t": 1833}, {"source": "BRUTUS", "target": "ANTONY", "scene": 2, "t": 1858}, {"source": "CASSIUS", "target": "ANTONY", "scene": 2, "t": 1811}, {"source": "CASSIUS", "target": "ANTONY", "scene": 2, "t": 1815}, {"source": "ANTONY", "target": "CASSIUS", "scene": 2, "t": 1812}, {"source": "ANTONY", "target": "CASSIUS", "scene": 2, "t": 1819}, {"source": "SERVANT", "target": "ANTONY", "scene": 2, "t": 1886}, {"source": "SERVANT", "target": "ANTONY", "scene": 2, "t": 1888}, {"source": "SERVANT", "target": "ANTONY", "scene": 2, "t": 1895}, {"source": "SERVANT", "target": "ANTONY", "scene": 2, "t": 2217}, {"source": "SERVANT", "target": "ANTONY", "scene": 2, "t": 2219}, {"source": "SERVANT", "target": "ANTONY", "scene": 2, "t": 2223}, {"source": "ANTONY", "target": "SERVANT", "scene": 2, "t": 1887}, {"source": "ANTONY", "target": "SERVANT", "scene": 2, "t": 1891}, {"source": "ANTONY", "target": "SERVANT", "scene": 2, "t": 1896}, {"source": "ANTONY", "target": "SERVANT", "scene": 2, "t": 2218}, {"source": "ANTONY", "target": "SERVANT", "scene": 2, "t": 2220}, {"source": "ANTONY", "target": "SERVANT", "scene": 2, "t": 2225}, {"source": "FIRST CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 1916}, {"source": "FIRST CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 1985}, {"source": "FIRST CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 1994}, {"source": "FIRST CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 2152}, {"source": "FIRST CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 2181}, {"source": "FIRST CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 2248}, {"source": "FIRST CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 1916}, {"source": "FIRST CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 1985}, {"source": "FIRST CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 2181}, {"source": "FIRST CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 1916}, {"source": "FIRST CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 1985}, {"source": "FIRST CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 1990}, {"source": "FIRST CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2011}, {"source": "FIRST CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2060}, {"source": "FIRST CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2086}, {"source": "FIRST CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2101}, {"source": "FIRST CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2113}, {"source": "FIRST CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2150}, {"source": "FIRST CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2181}, {"source": "FIRST CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 1916}, {"source": "FIRST CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 1985}, {"source": "FIRST CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 2181}, {"source": "SECOND CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 1916}, {"source": "SECOND CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 2102}, {"source": "SECOND CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 2109}, {"source": "SECOND CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 2152}, {"source": "SECOND CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 1916}, {"source": "SECOND CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 1925}, {"source": "SECOND CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 1986}, {"source": "SECOND CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 2053}, {"source": "SECOND CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 2061}, {"source": "SECOND CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 2102}, {"source": "SECOND CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 2109}, {"source": "SECOND CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 2114}, {"source": "SECOND CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 2147}, {"source": "SECOND CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 2151}, {"source": "SECOND CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 2156}, {"source": "SECOND CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 2207}, {"source": "SECOND CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 2244}, {"source": "SECOND CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 1916}, {"source": "SECOND CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2086}, {"source": "SECOND CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2101}, {"source": "SECOND CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2102}, {"source": "SECOND CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2109}, {"source": "SECOND CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2247}, {"source": "SECOND CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 1916}, {"source": "SECOND CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 2014}, {"source": "SECOND CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 2102}, {"source": "SECOND CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 2109}, {"source": "FOURTH CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 1916}, {"source": "FOURTH CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 2152}, {"source": "FOURTH CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 2263}, {"source": "FOURTH CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 1916}, {"source": "FOURTH CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 2249}, {"source": "FOURTH CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 1916}, {"source": "FOURTH CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2086}, {"source": "FOURTH CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2101}, {"source": "FOURTH CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 1916}, {"source": "FOURTH CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 1988}, {"source": "FOURTH CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 2010}, {"source": "FOURTH CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 2057}, {"source": "FOURTH CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 2064}, {"source": "FOURTH CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 2112}, {"source": "FOURTH CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 2149}, {"source": "FOURTH CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 2209}, {"source": "FOURTH CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 2246}, {"source": "THIRD CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 1916}, {"source": "THIRD CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 1929}, {"source": "THIRD CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 1987}, {"source": "THIRD CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 2055}, {"source": "THIRD CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 2063}, {"source": "THIRD CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 2111}, {"source": "THIRD CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 2148}, {"source": "THIRD CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 2152}, {"source": "THIRD CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 2194}, {"source": "THIRD CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 2208}, {"source": "THIRD CITIZEN", "target": "SECOND CITIZEN", "scene": 2, "t": 2245}, {"source": "THIRD CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 1916}, {"source": "THIRD CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 2003}, {"source": "THIRD CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 2012}, {"source": "THIRD CITIZEN", "target": "FIRST CITIZEN", "scene": 2, "t": 2182}, {"source": "THIRD CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 1916}, {"source": "THIRD CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2008}, {"source": "THIRD CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2086}, {"source": "THIRD CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2101}, {"source": "THIRD CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2250}, {"source": "THIRD CITIZEN", "target": "FOURTH CITIZEN", "scene": 2, "t": 2276}, {"source": "THIRD CITIZEN", "target": "THIRD CITIZEN", "scene": 2, "t": 1916}, {"source": "BRUTUS", "target": "SECOND CITIZEN", "scene": 2, "t": 1917}, {"source": "BRUTUS", "target": "SECOND CITIZEN", "scene": 2, "t": 1964}, {"source": "BRUTUS", "target": "FIRST CITIZEN", "scene": 2, "t": 1917}, {"source": "BRUTUS", "target": "FIRST CITIZEN", "scene": 2, "t": 1964}, {"source": "BRUTUS", "target": "FIRST CITIZEN", "scene": 2, "t": 1992}, {"source": "BRUTUS", "target": "FIRST CITIZEN", "scene": 2, "t": 1995}, {"source": "BRUTUS", "target": "FOURTH CITIZEN", "scene": 2, "t": 1917}, {"source": "BRUTUS", "target": "FOURTH CITIZEN", "scene": 2, "t": 1964}, {"source": "BRUTUS", "target": "THIRD CITIZEN", "scene": 2, "t": 1917}, {"source": "BRUTUS", "target": "THIRD CITIZEN", "scene": 2, "t": 1930}, {"source": "BRUTUS", "target": "THIRD CITIZEN", "scene": 2, "t": 1964}, {"source": "FIRST CITIZEN", "target": "BRUTUS", "scene": 2, "t": 1924}, {"source": "FIRST CITIZEN", "target": "BRUTUS", "scene": 2, "t": 1963}, {"source": "FIRST CITIZEN", "target": "BRUTUS", "scene": 2, "t": 1984}, {"source": "FIRST CITIZEN", "target": "BRUTUS", "scene": 2, "t": 1985}, {"source": "FIRST CITIZEN", "target": "BRUTUS", "scene": 2, "t": 2002}, {"source": "SECOND CITIZEN", "target": "BRUTUS", "scene": 2, "t": 1963}, {"source": "SECOND CITIZEN", "target": "BRUTUS", "scene": 2, "t": 1984}, {"source": "SECOND CITIZEN", "target": "BRUTUS", "scene": 2, "t": 1993}, {"source": "FOURTH CITIZEN", "target": "BRUTUS", "scene": 2, "t": 1963}, {"source": "FOURTH CITIZEN", "target": "BRUTUS", "scene": 2, "t": 1984}, {"source": "THIRD CITIZEN", "target": "BRUTUS", "scene": 2, "t": 1963}, {"source": "THIRD CITIZEN", "target": "BRUTUS", "scene": 2, "t": 1984}, {"source": "ANTONY", "target": "THIRD CITIZEN", "scene": 2, "t": 2005}, {"source": "ANTONY", "target": "THIRD CITIZEN", "scene": 2, "t": 2017}, {"source": "ANTONY", "target": "THIRD CITIZEN", "scene": 2, "t": 2087}, {"source": "ANTONY", "target": "THIRD CITIZEN", "scene": 2, "t": 2117}, {"source": "ANTONY", "target": "THIRD CITIZEN", "scene": 2, "t": 2154}, {"source": "ANTONY", "target": "THIRD CITIZEN", "scene": 2, "t": 2183}, {"source": "ANTONY", "target": "THIRD CITIZEN", "scene": 2, "t": 2185}, {"source": "ANTONY", "target": "THIRD CITIZEN", "scene": 2, "t": 2190}, {"source": "ANTONY", "target": "THIRD CITIZEN", "scene": 2, "t": 2195}, {"source": "ANTONY", "target": "THIRD CITIZEN", "scene": 2, "t": 2197}, {"source": "FOURTH CITIZEN", "target": "ANTONY", "scene": 2, "t": 2007}, {"source": "FOURTH CITIZEN", "target": "ANTONY", "scene": 2, "t": 2016}, {"source": "FOURTH CITIZEN", "target": "ANTONY", "scene": 2, "t": 2085}, {"source": "FOURTH CITIZEN", "target": "ANTONY", "scene": 2, "t": 2094}, {"source": "FOURTH CITIZEN", "target": "ANTONY", "scene": 2, "t": 2100}, {"source": "FOURTH CITIZEN", "target": "ANTONY", "scene": 2, "t": 2108}, {"source": "FOURTH CITIZEN", "target": "ANTONY", "scene": 2, "t": 2116}, {"source": "FOURTH CITIZEN", "target": "ANTONY", "scene": 2, "t": 2180}, {"source": "FOURTH CITIZEN", "target": "ANTONY", "scene": 2, "t": 2184}, {"source": "FOURTH CITIZEN", "target": "ANTONY", "scene": 2, "t": 2189}, {"source": "FOURTH CITIZEN", "target": "ANTONY", "scene": 2, "t": 2196}, {"source": "ANTONY", "target": "SECOND CITIZEN", "scene": 2, "t": 2015}, {"source": "ANTONY", "target": "SECOND CITIZEN", "scene": 2, "t": 2017}, {"source": "ANTONY", "target": "SECOND CITIZEN", "scene": 2, "t": 2087}, {"source": "ANTONY", "target": "SECOND CITIZEN", "scene": 2, "t": 2104}, {"source": "ANTONY", "target": "SECOND CITIZEN", "scene": 2, "t": 2115}, {"source": "ANTONY", "target": "SECOND CITIZEN", "scene": 2, "t": 2117}, {"source": "ANTONY", "target": "SECOND CITIZEN", "scene": 2, "t": 2154}, {"source": "ANTONY", "target": "SECOND CITIZEN", "scene": 2, "t": 2159}, {"source": "ANTONY", "target": "SECOND CITIZEN", "scene": 2, "t": 2185}, {"source": "ANTONY", "target": "SECOND CITIZEN", "scene": 2, "t": 2190}, {"source": "ANTONY", "target": "SECOND CITIZEN", "scene": 2, "t": 2197}, {"source": "FIRST CITIZEN", "target": "ANTONY", "scene": 2, "t": 2016}, {"source": "FIRST CITIZEN", "target": "ANTONY", "scene": 2, "t": 2052}, {"source": "FIRST CITIZEN", "target": "ANTONY", "scene": 2, "t": 2108}, {"source": "FIRST CITIZEN", "target": "ANTONY", "scene": 2, "t": 2116}, {"source": "FIRST CITIZEN", "target": "ANTONY", "scene": 2, "t": 2146}, {"source": "FIRST CITIZEN", "target": "ANTONY", "scene": 2, "t": 2155}, {"source": "FIRST CITIZEN", "target": "ANTONY", "scene": 2, "t": 2180}, {"source": "FIRST CITIZEN", "target": "ANTONY", "scene": 2, "t": 2184}, {"source": "FIRST CITIZEN", "target": "ANTONY", "scene": 2, "t": 2189}, {"source": "FIRST CITIZEN", "target": "ANTONY", "scene": 2, "t": 2196}, {"source": "FIRST CITIZEN", "target": "ANTONY", "scene": 2, "t": 2203}, {"source": "SECOND CITIZEN", "target": "ANTONY", "scene": 2, "t": 2016}, {"source": "SECOND CITIZEN", "target": "ANTONY", "scene": 2, "t": 2108}, {"source": "SECOND CITIZEN", "target": "ANTONY", "scene": 2, "t": 2116}, {"source": "SECOND CITIZEN", "target": "ANTONY", "scene": 2, "t": 2180}, {"source": "SECOND CITIZEN", "target": "ANTONY", "scene": 2, "t": 2184}, {"source": "SECOND CITIZEN", "target": "ANTONY", "scene": 2, "t": 2189}, {"source": "SECOND CITIZEN", "target": "ANTONY", "scene": 2, "t": 2193}, {"source": "SECOND CITIZEN", "target": "ANTONY", "scene": 2, "t": 2196}, {"source": "THIRD CITIZEN", "target": "ANTONY", "scene": 2, "t": 2016}, {"source": "THIRD CITIZEN", "target": "ANTONY", "scene": 2, "t": 2108}, {"source": "THIRD CITIZEN", "target": "ANTONY", "scene": 2, "t": 2116}, {"source": "THIRD CITIZEN", "target": "ANTONY", "scene": 2, "t": 2180}, {"source": "THIRD CITIZEN", "target": "ANTONY", "scene": 2, "t": 2184}, {"source": "THIRD CITIZEN", "target": "ANTONY", "scene": 2, "t": 2189}, {"source": "THIRD CITIZEN", "target": "ANTONY", "scene": 2, "t": 2196}, {"source": "ANTONY", "target": "FIRST CITIZEN", "scene": 2, "t": 2017}, {"source": "ANTONY", "target": "FIRST CITIZEN", "scene": 2, "t": 2087}, {"source": "ANTONY", "target": "FIRST CITIZEN", "scene": 2, "t": 2117}, {"source": "ANTONY", "target": "FIRST CITIZEN", "scene": 2, "t": 2154}, {"source": "ANTONY", "target": "FIRST CITIZEN", "scene": 2, "t": 2185}, {"source": "ANTONY", "target": "FIRST CITIZEN", "scene": 2, "t": 2190}, {"source": "ANTONY", "target": "FIRST CITIZEN", "scene": 2, "t": 2197}, {"source": "ANTONY", "target": "FOURTH CITIZEN", "scene": 2, "t": 2017}, {"source": "ANTONY", "target": "FOURTH CITIZEN", "scene": 2, "t": 2065}, {"source": "ANTONY", "target": "FOURTH CITIZEN", "scene": 2, "t": 2087}, {"source": "ANTONY", "target": "FOURTH CITIZEN", "scene": 2, "t": 2096}, {"source": "ANTONY", "target": "FOURTH CITIZEN", "scene": 2, "t": 2117}, {"source": "ANTONY", "target": "FOURTH CITIZEN", "scene": 2, "t": 2154}, {"source": "ANTONY", "target": "FOURTH CITIZEN", "scene": 2, "t": 2185}, {"source": "ANTONY", "target": "FOURTH CITIZEN", "scene": 2, "t": 2190}, {"source": "ANTONY", "target": "FOURTH CITIZEN", "scene": 2, "t": 2197}, {"source": "ANTONY", "target": "FOURTH CITIZEN", "scene": 2, "t": 2211}, {"source": "SECOND CITIZEN", "target": "ANTHONY", "scene": 2, "t": 2109}, {"source": "FIRST CITIZEN", "target": "ANTHONY", "scene": 2, "t": 2181}, {"source": "CINNA", "target": "CINNA", "scene": 2, "t": 2236}, {"source": "FIRST CITIZEN", "target": "CINNA", "scene": 2, "t": 2243}, {"source": "FIRST CITIZEN", "target": "CINNA", "scene": 2, "t": 2260}, {"source": "FIRST CITIZEN", "target": "CINNA", "scene": 2, "t": 2267}, {"source": "CINNA", "target": "THIRD CITIZEN", "scene": 2, "t": 2251}, {"source": "CINNA", "target": "THIRD CITIZEN", "scene": 2, "t": 2266}, {"source": "SECOND CITIZEN", "target": "CINNA", "scene": 2, "t": 2256}, {"source": "SECOND CITIZEN", "target": "CINNA", "scene": 2, "t": 2262}, {"source": "CINNA", "target": "SECOND CITIZEN", "scene": 2, "t": 2259}, {"source": "CINNA", "target": "FIRST CITIZEN", "scene": 2, "t": 2261}, {"source": "CINNA", "target": "FIRST CITIZEN", "scene": 2, "t": 2268}, {"source": "CINNA", "target": "FOURTH CITIZEN", "scene": 2, "t": 2264}, {"source": "CINNA", "target": "FOURTH CITIZEN", "scene": 2, "t": 2272}, {"source": "THIRD CITIZEN", "target": "CINNA", "scene": 2, "t": 2265}, {"source": "FOURTH CITIZEN", "target": "CINNA", "scene": 2, "t": 2269}, {"source": "FOURTH CITIZEN", "target": "CINNA", "scene": 2, "t": 2273}, {"source": "ANTONY", "target": "ANTONY", "scene": 3, "t": 2293}, {"source": "OCTAVIUS", "target": "ANTONY", "scene": 3, "t": 2294}, {"source": "OCTAVIUS", "target": "ANTONY", "scene": 3, "t": 2309}, {"source": "OCTAVIUS", "target": "ANTONY", "scene": 3, "t": 2322}, {"source": "OCTAVIUS", "target": "ANTONY", "scene": 3, "t": 2343}, {"source": "LEPIDUS", "target": "OCTAVIUS", "scene": 3, "t": 2295}, {"source": "LEPIDUS", "target": "OCTAVIUS", "scene": 3, "t": 2297}, {"source": "OCTAVIUS", "target": "LEPIDUS", "scene": 3, "t": 2296}, {"source": "OCTAVIUS", "target": "LEPIDUS", "scene": 3, "t": 2304}, {"source": "ANTONY", "target": "LEPIDUS", "scene": 3, "t": 2299}, {"source": "LEPIDUS", "target": "ANTONY", "scene": 3, "t": 2303}, {"source": "ANTONY", "target": "OCTAVIUS", "scene": 3, "t": 2305}, {"source": "ANTONY", "target": "OCTAVIUS", "scene": 3, "t": 2312}, {"source": "ANTONY", "target": "OCTAVIUS", "scene": 3, "t": 2324}, {"source": "BRUTUS", "target": "BRUTUS", "scene": 3, "t": 2357}, {"source": "LUCILIUS", "target": "BRUTUS", "scene": 3, "t": 2358}, {"source": "LUCILIUS", "target": "BRUTUS", "scene": 3, "t": 2360}, {"source": "LUCILIUS", "target": "BRUTUS", "scene": 3, "t": 2372}, {"source": "LUCILIUS", "target": "BRUTUS", "scene": 3, "t": 2386}, {"source": "BRUTUS", "target": "LUCILIUS", "scene": 3, "t": 2359}, {"source": "BRUTUS", "target": "LUCILIUS", "scene": 3, "t": 2362}, {"source": "BRUTUS", "target": "LUCILIUS", "scene": 3, "t": 2376}, {"source": "BRUTUS", "target": "LUCILIUS", "scene": 3, "t": 2389}, {"source": "PINDARUS", "target": "BRUTUS", "scene": 3, "t": 2367}, {"source": "BRUTUS", "target": "PINDARUS", "scene": 3, "t": 2370}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2394}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2402}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2411}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2432}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2438}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2443}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2455}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2461}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2463}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2466}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2470}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2480}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2485}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2489}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2491}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2493}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2495}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2515}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2517}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2522}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2524}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2527}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2549}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2553}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2555}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2557}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2577}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2581}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2584}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2587}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2589}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2592}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2594}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2602}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2604}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2610}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2620}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2634}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2655}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2657}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2672}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2685}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2691}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2701}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 3, "t": 2706}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2395}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2400}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2404}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2414}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2431}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2434}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2441}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2444}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2460}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2462}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2465}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2467}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2471}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2481}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2488}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2490}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2492}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2494}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2497}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2516}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2521}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2523}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2525}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2542}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2552}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2554}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2556}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2560}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2576}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2578}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2582}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2586}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2588}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2591}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2593}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2597}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2603}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2608}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2613}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2621}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2653}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2656}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2662}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2673}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2687}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2693}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2705}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 3, "t": 2707}, {"source": "FIRST SOLDIER", "target": "BRUTUS", "scene": 3, "t": 2396}, {"source": "SECOND SOLDIER", "target": "FIRST SOLDIER", "scene": 3, "t": 2397}, {"source": "THIRD SOLDIER", "target": "SECOND SOLDIER", "scene": 3, "t": 2398}, {"source": "CASSIUS", "target": "THIRD SOLDIER", "scene": 3, "t": 2399}, {"source": "CASSIUS", "target": "CASSIUS", "scene": 3, "t": 2426}, {"source": "POET", "target": "BRUTUS", "scene": 3, "t": 2563}, {"source": "LUCILIUS", "target": "POET", "scene": 3, "t": 2566}, {"source": "POET", "target": "LUCILIUS", "scene": 3, "t": 2567}, {"source": "CASSIUS", "target": "POET", "scene": 3, "t": 2571}, {"source": "CASSIUS", "target": "POET", "scene": 3, "t": 2575}, {"source": "POET", "target": "CASSIUS", "scene": 3, "t": 2572}, {"source": "MESSALA", "target": "BRUTUS", "scene": 3, "t": 2626}, {"source": "MESSALA", "target": "BRUTUS", "scene": 3, "t": 2628}, {"source": "MESSALA", "target": "BRUTUS", "scene": 3, "t": 2639}, {"source": "MESSALA", "target": "BRUTUS", "scene": 3, "t": 2641}, {"source": "MESSALA", "target": "BRUTUS", "scene": 3, "t": 2643}, {"source": "MESSALA", "target": "BRUTUS", "scene": 3, "t": 2645}, {"source": "MESSALA", "target": "BRUTUS", "scene": 3, "t": 2650}, {"source": "BRUTUS", "target": "MESSALA", "scene": 3, "t": 2627}, {"source": "BRUTUS", "target": "MESSALA", "scene": 3, "t": 2631}, {"source": "BRUTUS", "target": "MESSALA", "scene": 3, "t": 2638}, {"source": "BRUTUS", "target": "MESSALA", "scene": 3, "t": 2640}, {"source": "BRUTUS", "target": "MESSALA", "scene": 3, "t": 2642}, {"source": "BRUTUS", "target": "MESSALA", "scene": 3, "t": 2644}, {"source": "BRUTUS", "target": "MESSALA", "scene": 3, "t": 2647}, {"source": "MESSALA", "target": "CASSIUS", "scene": 3, "t": 2635}, {"source": "CASSIUS", "target": "MESSALA", "scene": 3, "t": 2651}, {"source": "TITINIUS", "target": "BRUTUS", "scene": 3, "t": 2708}, {"source": "BRUTUS", "target": "TITINIUS", "scene": 3, "t": 2709}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 3, "t": 2715}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 3, "t": 2720}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 3, "t": 2734}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 3, "t": 2738}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 3, "t": 2741}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 3, "t": 2744}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 3, "t": 2776}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 3, "t": 2779}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 3, "t": 2781}, {"source": "LUCIUS", "target": "BRUTUS", "scene": 3, "t": 2783}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 3, "t": 2716}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 3, "t": 2735}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 3, "t": 2739}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 3, "t": 2742}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 3, "t": 2745}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 3, "t": 2777}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 3, "t": 2780}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 3, "t": 2782}, {"source": "BRUTUS", "target": "LUCIUS", "scene": 3, "t": 2784}, {"source": "VARRO", "target": "LUCIUS", "scene": 3, "t": 2724}, {"source": "BRUTUS", "target": "VARRO", "scene": 3, "t": 2725}, {"source": "BRUTUS", "target": "VARRO", "scene": 3, "t": 2729}, {"source": "BRUTUS", "target": "VARRO", "scene": 3, "t": 2784}, {"source": "BRUTUS", "target": "VARRO", "scene": 3, "t": 2790}, {"source": "VARRO", "target": "BRUTUS", "scene": 3, "t": 2728}, {"source": "VARRO", "target": "BRUTUS", "scene": 3, "t": 2786}, {"source": "VARRO", "target": "BRUTUS", "scene": 3, "t": 2789}, {"source": "VARRO", "target": "BRUTUS", "scene": 3, "t": 2791}, {"source": "VARRO", "target": "BRUTUS", "scene": 3, "t": 2796}, {"source": "GHOST", "target": "BRUTUS", "scene": 3, "t": 2766}, {"source": "GHOST", "target": "BRUTUS", "scene": 3, "t": 2768}, {"source": "GHOST", "target": "BRUTUS", "scene": 3, "t": 2770}, {"source": "BRUTUS", "target": "GHOST", "scene": 3, "t": 2767}, {"source": "BRUTUS", "target": "GHOST", "scene": 3, "t": 2769}, {"source": "BRUTUS", "target": "GHOST", "scene": 3, "t": 2771}, {"source": "CLAUDIO", "target": "VARRO", "scene": 3, "t": 2787}, {"source": "CLAUDIO", "target": "VARRO", "scene": 3, "t": 2792}, {"source": "BRUTUS", "target": "CLAUDIO", "scene": 3, "t": 2788}, {"source": "BRUTUS", "target": "CLAUDIO", "scene": 3, "t": 2793}, {"source": "OCTAVIUS", "target": "OCTAVIUS", "scene": 4, "t": 2810}, {"source": "ANTONY", "target": "OCTAVIUS", "scene": 4, "t": 2816}, {"source": "ANTONY", "target": "OCTAVIUS", "scene": 4, "t": 2832}, {"source": "ANTONY", "target": "OCTAVIUS", "scene": 4, "t": 2841}, {"source": "MESSENGER", "target": "ANTONY", "scene": 4, "t": 2825}, {"source": "ANTONY", "target": "MESSENGER", "scene": 4, "t": 2829}, {"source": "OCTAVIUS", "target": "ANTONY", "scene": 4, "t": 2831}, {"source": "OCTAVIUS", "target": "ANTONY", "scene": 4, "t": 2833}, {"source": "OCTAVIUS", "target": "ANTONY", "scene": 4, "t": 2843}, {"source": "OCTAVIUS", "target": "ANTONY", "scene": 4, "t": 2884}, {"source": "OCTAVIUS", "target": "ANTONY", "scene": 4, "t": 3254}, {"source": "BRUTUS", "target": "OCTAVIUS", "scene": 4, "t": 2838}, {"source": "BRUTUS", "target": "OCTAVIUS", "scene": 4, "t": 2844}, {"source": "BRUTUS", "target": "OCTAVIUS", "scene": 4, "t": 2846}, {"source": "BRUTUS", "target": "OCTAVIUS", "scene": 4, "t": 2875}, {"source": "BRUTUS", "target": "OCTAVIUS", "scene": 4, "t": 2879}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 4, "t": 2839}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 4, "t": 2881}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 4, "t": 2920}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 4, "t": 2936}, {"source": "CASSIUS", "target": "BRUTUS", "scene": 4, "t": 2948}, {"source": "OCTAVIUS", "target": "CASSIUS", "scene": 4, "t": 2840}, {"source": "OCTAVIUS", "target": "CASSIUS", "scene": 4, "t": 2867}, {"source": "OCTAVIUS", "target": "BRUTUS", "scene": 4, "t": 2845}, {"source": "OCTAVIUS", "target": "BRUTUS", "scene": 4, "t": 2877}, {"source": "OCTAVIUS", "target": "BRUTUS", "scene": 4, "t": 3230}, {"source": "ANTONY", "target": "BRUTUS", "scene": 4, "t": 2847}, {"source": "ANTONY", "target": "BRUTUS", "scene": 4, "t": 2858}, {"source": "CASSIUS", "target": "ANTONY", "scene": 4, "t": 2850}, {"source": "CASSIUS", "target": "ANTONY", "scene": 4, "t": 2864}, {"source": "ANTONY", "target": "CASSIUS", "scene": 4, "t": 2854}, {"source": "ANTONY", "target": "CASSIUS", "scene": 4, "t": 2883}, {"source": "BRUTUS", "target": "ANTONY", "scene": 4, "t": 2855}, {"source": "CASSIUS", "target": "OCTAVIUS", "scene": 4, "t": 2889}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 4, "t": 2891}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 4, "t": 2919}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 4, "t": 2928}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 4, "t": 2939}, {"source": "BRUTUS", "target": "CASSIUS", "scene": 4, "t": 2951}, {"source": "LUCILIUS", "target": "BRUTUS", "scene": 4, "t": 2892}, {"source": "LUCILIUS", "target": "BRUTUS", "scene": 4, "t": 3128}, {"source": "CASSIUS", "target": "LUCILIUS", "scene": 4, "t": 2894}, {"source": "MESSALA", "target": "CASSIUS", "scene": 4, "t": 2895}, {"source": "MESSALA", "target": "CASSIUS", "scene": 4, "t": 2915}, {"source": "CASSIUS", "target": "MESSALA", "scene": 4, "t": 2896}, {"source": "CASSIUS", "target": "MESSALA", "scene": 4, "t": 2916}, {"source": "BRUTUS", "target": "BRUTUS", "scene": 4, "t": 2964}, {"source": "BRUTUS", "target": "BRUTUS", "scene": 4, "t": 3120}, {"source": "BRUTUS", "target": "BRUTUS", "scene": 4, "t": 3166}, {"source": "CASSIUS", "target": "CASSIUS", "scene": 4, "t": 2979}, {"source": "TITINIUS", "target": "CASSIUS", "scene": 4, "t": 2983}, {"source": "TITINIUS", "target": "CASSIUS", "scene": 4, "t": 2995}, {"source": "TITINIUS", "target": "CASSIUS", "scene": 4, "t": 3001}, {"source": "PINDARUS", "target": "TITINIUS", "scene": 4, "t": 2990}, {"source": "CASSIUS", "target": "PINDARUS", "scene": 4, "t": 2993}, {"source": "CASSIUS", "target": "PINDARUS", "scene": 4, "t": 3010}, {"source": "CASSIUS", "target": "PINDARUS", "scene": 4, "t": 3016}, {"source": "CASSIUS", "target": "TITINIUS", "scene": 4, "t": 2996}, {"source": "CASSIUS", "target": "TITINIUS", "scene": 4, "t": 3002}, {"source": "PINDARUS", "target": "CASSIUS", "scene": 4, "t": 3009}, {"source": "PINDARUS", "target": "CASSIUS", "scene": 4, "t": 3011}, {"source": "PINDARUS", "target": "CASSIUS", "scene": 4, "t": 3032}, {"source": "MESSALA", "target": "PINDARUS", "scene": 4, "t": 3039}, {"source": "TITINIUS", "target": "MESSALA", "scene": 4, "t": 3042}, {"source": "TITINIUS", "target": "MESSALA", "scene": 4, "t": 3044}, {"source": "TITINIUS", "target": "MESSALA", "scene": 4, "t": 3047}, {"source": "TITINIUS", "target": "MESSALA", "scene": 4, "t": 3049}, {"source": "TITINIUS", "target": "MESSALA", "scene": 4, "t": 3062}, {"source": "TITINIUS", "target": "MESSALA", "scene": 4, "t": 3069}, {"source": "MESSALA", "target": "TITINIUS", "scene": 4, "t": 3043}, {"source": "MESSALA", "target": "TITINIUS", "scene": 4, "t": 3046}, {"source": "MESSALA", "target": "TITINIUS", "scene": 4, "t": 3048}, {"source": "MESSALA", "target": "TITINIUS", "scene": 4, "t": 3056}, {"source": "MESSALA", "target": "TITINIUS", "scene": 4, "t": 3063}, {"source": "BRUTUS", "target": "TITINIUS", "scene": 4, "t": 3087}, {"source": "MESSALA", "target": "BRUTUS", "scene": 4, "t": 3088}, {"source": "BRUTUS", "target": "MESSALA", "scene": 4, "t": 3089}, {"source": "CATO", "target": "BRUTUS", "scene": 4, "t": 3090}, {"source": "CATO", "target": "BRUTUS", "scene": 4, "t": 3094}, {"source": "CATO", "target": "BRUTUS", "scene": 4, "t": 3121}, {"source": "BRUTUS", "target": "CATO", "scene": 4, "t": 3091}, {"source": "BRUTUS", "target": "CATO", "scene": 4, "t": 3096}, {"source": "BRUTUS", "target": "CATO", "scene": 4, "t": 3126}, {"source": "FIRST SOLDIER", "target": "LUCILIUS", "scene": 4, "t": 3131}, {"source": "FIRST SOLDIER", "target": "LUCILIUS", "scene": 4, "t": 3136}, {"source": "LUCILIUS", "target": "FIRST SOLDIER", "scene": 4, "t": 3132}, {"source": "SECOND SOLDIER", "target": "FIRST SOLDIER", "scene": 4, "t": 3137}, {"source": "FIRST SOLDIER", "target": "SECOND SOLDIER", "scene": 4, "t": 3138}, {"source": "ANTONY", "target": "FIRST SOLDIER", "scene": 4, "t": 3143}, {"source": "LUCILIUS", "target": "ANTONY", "scene": 4, "t": 3144}, {"source": "ANTONY", "target": "LUCILIUS", "scene": 4, "t": 3150}, {"source": "CLITUS", "target": "BRUTUS", "scene": 4, "t": 3167}, {"source": "CLITUS", "target": "BRUTUS", "scene": 4, "t": 3171}, {"source": "CLITUS", "target": "BRUTUS", "scene": 4, "t": 3173}, {"source": "CLITUS", "target": "BRUTUS", "scene": 4, "t": 3214}, {"source": "BRUTUS", "target": "CLITUS", "scene": 4, "t": 3169}, {"source": "BRUTUS", "target": "CLITUS", "scene": 4, "t": 3172}, {"source": "BRUTUS", "target": "CLITUS", "scene": 4, "t": 3174}, {"source": "BRUTUS", "target": "CLITUS", "scene": 4, "t": 3182}, {"source": "BRUTUS", "target": "CLITUS", "scene": 4, "t": 3201}, {"source": "BRUTUS", "target": "CLITUS", "scene": 4, "t": 3215}, {"source": "DARDANIUS", "target": "BRUTUS", "scene": 4, "t": 3175}, {"source": "CLITUS", "target": "DARDANIUS", "scene": 4, "t": 3176}, {"source": "CLITUS", "target": "DARDANIUS", "scene": 4, "t": 3178}, {"source": "CLITUS", "target": "DARDANIUS", "scene": 4, "t": 3180}, {"source": "DARDANIUS", "target": "CLITUS", "scene": 4, "t": 3177}, {"source": "DARDANIUS", "target": "CLITUS", "scene": 4, "t": 3179}, {"source": "VOLUMNIUS", "target": "BRUTUS", "scene": 4, "t": 3183}, {"source": "VOLUMNIUS", "target": "BRUTUS", "scene": 4, "t": 3189}, {"source": "VOLUMNIUS", "target": "BRUTUS", "scene": 4, "t": 3198}, {"source": "BRUTUS", "target": "VOLUMNIUS", "scene": 4, "t": 3184}, {"source": "BRUTUS", "target": "VOLUMNIUS", "scene": 4, "t": 3190}, {"source": "CLITUS", "target": "VOLUMNIUS", "scene": 4, "t": 3200}, {"source": "STRATO", "target": "BRUTUS", "scene": 4, "t": 3222}, {"source": "BRUTUS", "target": "STRATO", "scene": 4, "t": 3223}, {"source": "MESSALA", "target": "OCTAVIUS", "scene": 4, "t": 3231}, {"source": "MESSALA", "target": "OCTAVIUS", "scene": 4, "t": 3242}, {"source": "STRATO", "target": "MESSALA", "scene": 4, "t": 3232}, {"source": "STRATO", "target": "MESSALA", "scene": 4, "t": 3243}, {"source": "LUCILIUS", "target": "STRATO", "scene": 4, "t": 3236}, {"source": "OCTAVIUS", "target": "LUCILIUS", "scene": 4, "t": 3238}, {"source": "STRATO", "target": "OCTAVIUS", "scene": 4, "t": 3240}, {"source": "OCTAVIUS", "target": "STRATO", "scene": 4, "t": 3241}, {"source": "MESSALA", "target": "STRATO", "scene": 4, "t": 3244}, {"source": "ANTONY", "target": "MESSALA", "scene": 4, "t": 3246}], "Y": [{"h": 0, "name": "LUCILIUS", "scene": 3}, {"h": -22, "name": "CASCA", "scene": 1}, {"h": -13, "name": "BRUTUS", "scene": 2}, {"h": 1, "name": "FIRST SOLDIER", "scene": 3}, {"h": -22, "name": "CASCA", "scene": 2}, {"h": -32, "name": "METELLUS", "scene": 2}, {"h": -20, "name": "SERVANT", "scene": 2}, {"h": -15, "name": "CATO", "scene": 4}, {"h": -18, "name": "SECOND CITIZEN", "scene": 2}, {"h": -7, "name": "CASSIUS", "scene": 0}, {"h": -23, "name": "CICERO", "scene": 0}, {"h": -36, "name": "PUBLIUS", "scene": 1}, {"h": -18, "name": "VOLUMNIUS", "scene": 4}, {"h": -10, "name": "ANTONY", "scene": 4}, {"h": -34, "name": "SOOTHSAYER", "scene": 2}, {"h": 0, "name": "LUCILIUS", "scene": 4}, {"h": -26, "name": "LIGARIUS", "scene": 1}, {"h": -13, "name": "BRUTUS", "scene": 1}, {"h": -11, "name": "PINDARUS", "scene": 4}, {"h": 3, "name": "SECOND SOLDIER", "scene": 3}, {"h": -14, "name": "ANTONY", "scene": 3}, {"h": -38, "name": "FLAVIUS", "scene": 0}, {"h": -32, "name": "METELLUS", "scene": 1}, {"h": -11, "name": "PINDARUS", "scene": 3}, {"h": -7, "name": "CASSIUS", "scene": 3}, {"h": -4, "name": "VARRO", "scene": 3}, {"h": -7, "name": "CASSIUS", "scene": 1}, {"h": -14, "name": "ANTONY", "scene": 2}, {"h": 2, "name": "THIRD SOLDIER", "scene": 3}, {"h": -8, "name": "MESSALA", "scene": 3}, {"h": -19, "name": "DARDANIUS", "scene": 4}, {"h": -29, "name": "DECIUS", "scene": 2}, {"h": -14, "name": "BRUTUS", "scene": 4}, {"h": -30, "name": "CAESAR", "scene": 1}, {"h": -7, "name": "STRATO", "scene": 4}, {"h": -35, "name": "CALPURNIA", "scene": 1}, {"h": -6, "name": "BRUTUS", "scene": 0}, {"h": -28, "name": "PORTIA", "scene": 1}, {"h": -1, "name": "POET", "scene": 3}, {"h": -13, "name": "LEPIDUS", "scene": 3}, {"h": -31, "name": "TREBONIUS", "scene": 1}, {"h": -5, "name": "ANTONY", "scene": 1}, {"h": -34, "name": "SOOTHSAYER", "scene": 1}, {"h": -29, "name": "DECIUS", "scene": 1}, {"h": -3, "name": "GHOST", "scene": 3}, {"h": -30, "name": "CAESAR", "scene": 0}, {"h": 3, "name": "SECOND SOLDIER", "scene": 4}, {"h": -37, "name": "ARTEMIDORUS", "scene": 1}, {"h": -9, "name": "TITINIUS", "scene": 4}, {"h": -5, "name": "LUCIUS", "scene": 3}, {"h": -19, "name": "POPILIUS", "scene": 2}, {"h": -36, "name": "SECOND COMMONER", "scene": 0}, {"h": -17, "name": "CASSIUS", "scene": 4}, {"h": -17, "name": "FIRST CITIZEN", "scene": 2}, {"h": -7, "name": "CASSIUS", "scene": 2}, {"h": -9, "name": "TITINIUS", "scene": 3}, {"h": -8, "name": "MESSALA", "scene": 4}, {"h": -39, "name": "FIRST COMMONER", "scene": 0}, {"h": -13, "name": "MESSENGER", "scene": 4}, {"h": -22, "name": "CASCA", "scene": 0}, {"h": -33, "name": "CAESAR", "scene": 2}, {"h": -16, "name": "CLITUS", "scene": 4}, {"h": -12, "name": "OCTAVIUS", "scene": 3}, {"h": -35, "name": "ANTHONY", "scene": 2}, {"h": -5, "name": "ANTONY", "scene": 0}, {"h": -12, "name": "OCTAVIUS", "scene": 4}, {"h": -36, "name": "PUBLIUS", "scene": 2}, {"h": -6, "name": "BRUTUS", "scene": 3}, {"h": -34, "name": "SOOTHSAYER", "scene": 0}, {"h": 1, "name": "FIRST SOLDIER", "scene": 4}, {"h": -16, "name": "FOURTH CITIZEN", "scene": 2}, {"h": -15, "name": "THIRD CITIZEN", "scene": 2}, {"h": -24, "name": "CINNA", "scene": 1}, {"h": -37, "name": "ARTEMIDORUS", "scene": 2}, {"h": -25, "name": "LUCIUS", "scene": 1}, {"h": -37, "name": "MARULLUS", "scene": 0}, {"h": -27, "name": "SERVANT", "scene": 1}, {"h": -21, "name": "CINNA", "scene": 2}, {"h": -31, "name": "TREBONIUS", "scene": 2}, {"h": -35, "name": "CALPURNIA", "scene": 0}, {"h": -24, "name": "CINNA", "scene": 0}, {"h": -2, "name": "CLAUDIO", "scene": 3}], "nodes": [{"segments": [0, 1, 2], "name": "CASCA"}, {"segments": [0, 1], "name": "CALPURNIA"}, {"segments": [0, 1, 2, 3, 4], "name": "BRUTUS"}, {"segments": [2], "name": "THIRD CITIZEN"}, {"segments": [0, 1, 2], "name": "CAESAR"}, {"segments": [3], "name": "LEPIDUS"}, {"segments": [1, 2], "name": "METELLUS"}, {"segments": [1, 2], "name": "SERVANT"}, {"segments": [4], "name": "CATO"}, {"segments": [3, 4], "name": "LUCILIUS"}, {"segments": [0, 1, 2, 3, 4], "name": "CASSIUS"}, {"segments": [0, 1, 2], "name": "CINNA"}, {"segments": [1, 2], "name": "PUBLIUS"}, {"segments": [4], "name": "VOLUMNIUS"}, {"segments": [0, 1, 2], "name": "SOOTHSAYER"}, {"segments": [1], "name": "LIGARIUS"}, {"segments": [3, 4], "name": "PINDARUS"}, {"segments": [0, 1, 2, 3, 4], "name": "ANTONY"}, {"segments": [0], "name": "FLAVIUS"}, {"segments": [4], "name": "MESSENGER"}, {"segments": [3], "name": "VARRO"}, {"segments": [3, 4], "name": "SECOND SOLDIER"}, {"segments": [3], "name": "THIRD SOLDIER"}, {"segments": [1, 2], "name": "DECIUS"}, {"segments": [3], "name": "GHOST"}, {"segments": [4], "name": "STRATO"}, {"segments": [4], "name": "DARDANIUS"}, {"segments": [2], "name": "FIRST CITIZEN"}, {"segments": [3, 4], "name": "MESSALA"}, {"segments": [3], "name": "POET"}, {"segments": [2], "name": "SECOND CITIZEN"}, {"segments": [1, 2], "name": "ARTEMIDORUS"}, {"segments": [3, 4], "name": "TITINIUS"}, {"segments": [0], "name": "CICERO"}, {"segments": [3], "name": "LUCIUS"}, {"segments": [2], "name": "ANTHONY"}, {"segments": [0], "name": "MARULLUS"}, {"segments": [0], "name": "FIRST COMMONER"}, {"segments": [3, 4], "name": "OCTAVIUS"}, {"segments": [4], "name": "CLITUS"}, {"segments": [3, 4], "name": "FIRST SOLDIER"}, {"segments": [2], "name": "FOURTH CITIZEN"}, {"segments": [1, 2], "name": "TREBONIUS"}, {"segments": [1], "name": "PORTIA"}, {"segments": [3], "name": "CLAUDIO"}, {"segments": [2], "name": "POPILIUS"}, {"segments": [0], "name": "SECOND COMMONER"}, {"segments": [1], "name": "LUCIUS"}], "order": [0, 1, 2, 3, 4], "scenes": {"0": {"nodes": {"CASCA": {"extent": [368, 904]}, "MARULLUS": {"extent": [276, 346]}, "CINNA": {"extent": [875, 894]}, "CICERO": {"extent": [731, 771]}, "CASSIUS": {"extent": [392, 904]}, "CALPURNIA": {"extent": [371, 372]}, "BRUTUS": {"extent": [390, 704]}, "CAESAR": {"extent": [367, 594]}, "FLAVIUS": {"extent": [270, 346]}, "SOOTHSAYER": {"extent": [382, 395]}, "ANTONY": {"extent": [374, 576]}, "SECOND COMMONER": {"extent": [279, 309]}, "FIRST COMMONER": {"extent": [275, 276]}}, "extent": [270, 904]}, "1": {"nodes": {"PORTIA": {"extent": [1189, 1546]}, "CASCA": {"extent": [1047, 1101]}, "CINNA": {"extent": [1048, 1166]}, "LIGARIUS": {"extent": [1275, 1298]}, "CASSIUS": {"extent": [1029, 1175]}, "CALPURNIA": {"extent": [1321, 1388]}, "PUBLIUS": {"extent": [1436, 1437]}, "LUCIUS": {"extent": [928, 1525]}, "TREBONIUS": {"extent": [1138, 1459]}, "CAESAR": {"extent": [1308, 1461]}, "ARTEMIDORUS": {"extent": [1472, 1472]}, "DECIUS": {"extent": [1046, 1428]}, "SOOTHSAYER": {"extent": [1527, 1546]}, "ANTONY": {"extent": [1450, 1451]}, "BRUTUS": {"extent": [920, 1461]}, "SERVANT": {"extent": [1314, 1359]}, "METELLUS": {"extent": [1090, 1169]}}, "extent": [920, 1546]}, "2": {"nodes": {"ANTHONY": {"extent": [2109, 2181]}, "CASCA": {"extent": [1658, 1669]}, "FIRST CITIZEN": {"extent": [1916, 2268]}, "CINNA": {"extent": [1608, 2273]}, "POPILIUS": {"extent": [1586, 1590]}, "CASSIUS": {"extent": [1581, 1848]}, "SECOND CITIZEN": {"extent": [1916, 2263]}, "ARTEMIDORUS": {"extent": [1575, 1579]}, "BRUTUS": {"extent": [1590, 2002]}, "FOURTH CITIZEN": {"extent": [1916, 2276]}, "TREBONIUS": {"extent": [1685, 1688]}, "PUBLIUS": {"extent": [1580, 1581]}, "THIRD CITIZEN": {"extent": [1916, 2276]}, "DECIUS": {"extent": [1573, 1711]}, "SOOTHSAYER": {"extent": [1571, 1573]}, "ANTONY": {"extent": [1747, 2225]}, "CAESAR": {"extent": [1570, 1662]}, "SERVANT": {"extent": [1718, 2225]}, "METELLUS": {"extent": [1611, 1674]}}, "extent": [1570, 2276]}, "3": {"nodes": {"GHOST": {"extent": [2766, 2771]}, "FIRST SOLDIER": {"extent": [2396, 2397]}, "VARRO": {"extent": [2724, 2796]}, "SECOND SOLDIER": {"extent": [2397, 2398]}, "TITINIUS": {"extent": [2708, 2709]}, "CASSIUS": {"extent": [2394, 2707]}, "CLAUDIO": {"extent": [2787, 2793]}, "LEPIDUS": {"extent": [2295, 2304]}, "POET": {"extent": [2563, 2575]}, "LUCILIUS": {"extent": [2358, 2567]}, "PINDARUS": {"extent": [2367, 2370]}, "THIRD SOLDIER": {"extent": [2398, 2399]}, "OCTAVIUS": {"extent": [2294, 2343]}, "MESSALA": {"extent": [2626, 2651]}, "ANTONY": {"extent": [2293, 2343]}, "BRUTUS": {"extent": [2357, 2796]}, "LUCIUS": {"extent": [2715, 2784]}}, "extent": [2293, 2796]}, "4": {"nodes": {"CLITUS": {"extent": [3167, 3215]}, "FIRST SOLDIER": {"extent": [3131, 3143]}, "STRATO": {"extent": [3222, 3244]}, "SECOND SOLDIER": {"extent": [3137, 3138]}, "TITINIUS": {"extent": [2983, 3087]}, "CATO": {"extent": [3090, 3126]}, "CASSIUS": {"extent": [2839, 3032]}, "MESSALA": {"extent": [2895, 3246]}, "LUCILIUS": {"extent": [2892, 3238]}, "PINDARUS": {"extent": [2990, 3039]}, "MESSENGER": {"extent": [2825, 2829]}, "VOLUMNIUS": {"extent": [3183, 3200]}, "OCTAVIUS": {"extent": [2810, 3254]}, "ANTONY": {"extent": [2816, 3254]}, "BRUTUS": {"extent": [2838, 3230]}, "DARDANIUS": {"extent": [3175, 3180]}}, "extent": [2810, 3254]}}}

==> anc/cymbeline_storyline.json <==
{"colors": {"CLOTEN": 0, "CYMBELINE": 1, "IMOGEN": 2, "PISANIO": 3, "IACHIMO": 4, "ARVIRAGUS": 5, "POSTHUMUS": 6, "BELARIUS": 7, "GUIDERIUS": 8, "QUEEN": 9}, "links": [{"source": "FIRST GENTLEMAN", "target": "FIRST GENTLEMAN", "scene": 0, "t": 257}, {"source": "SECOND GENTLEMAN", "target": "FIRST GENTLEMAN", "scene": 0, "t": 260}, {"source": "SECOND GENTLEMAN", "target": "FIRST GENTLEMAN", "scene": 0, "t": 268}, {"source": "SECOND GENTLEMAN", "target": "FIRST GENTLEMAN", "scene": 0, "t": 274}, {"source": "SECOND GENTLEMAN", "target": "FIRST GENTLEMAN", "scene": 0, "t": 284}, {"source": "SECOND GENTLEMAN", "target": "FIRST GENTLEMAN", "scene": 0, "t": 288}, {"source": "SECOND GENTLEMAN", "target": "FIRST GENTLEMAN", "scene": 0, "t": 316}, {"source": "SECOND GENTLEMAN", "target": "FIRST GENTLEMAN", "scene": 0, "t": 325}, {"source": "SECOND GENTLEMAN", "target": "FIRST GENTLEMAN", "scene": 0, "t": 327}, {"source": "SECOND GENTLEMAN", "target": "FIRST GENTLEMAN", "scene": 0, "t": 333}, {"source": "FIRST GENTLEMAN", "target": "SECOND GENTLEMAN", "scene": 0, "t": 261}, {"source": "FIRST GENTLEMAN", "target": "SECOND GENTLEMAN", "scene": 0, "t": 269}, {"source": "FIRST GENTLEMAN", "target": "SECOND GENTLEMAN", "scene": 0, "t": 275}, {"source": "FIRST GENTLEMAN", "target": "SECOND GENTLEMAN", "scene": 0, "t": 285}, {"source": "FIRST GENTLEMAN", "target": "SECOND GENTLEMAN", "scene": 0, "t": 289}, {"source": "FIRST GENTLEMAN", "target": "SECOND GENTLEMAN", "scene": 0, "t": 319}, {"source": "FIRST GENTLEMAN", "target": "SECOND GENTLEMAN", "scene": 0, "t": 326}, {"source": "FIRST GENTLEMAN", "target": "SECOND GENTLEMAN", "scene": 0, "t": 330}, {"source": "FIRST GENTLEMAN", "target": "SECOND GENTLEMAN", "scene": 0, "t": 334}, {"source": "QUEEN", "target": "FIRST GENTLEMAN", "scene": 0, "t": 340}, {"source": "POSTHUMUS", "target": "QUEEN", "scene": 0, "t": 350}, {"source": "POSTHUMUS", "target": "QUEEN", "scene": 0, "t": 384}, {"source": "QUEEN", "target": "POSTHUMUS", "scene": 0, "t": 352}, {"source": "QUEEN", "target": "POSTHUMUS", "scene": 0, "t": 378}, {"source": "IMOGEN", "target": "QUEEN", "scene": 0, "t": 356}, {"source": "IMOGEN", "target": "QUEEN", "scene": 0, "t": 473}, {"source": "IMOGEN", "target": "QUEEN", "scene": 0, "t": 487}, {"source": "POSTHUMUS", "target": "IMOGEN", "scene": 0, "t": 365}, {"source": "POSTHUMUS", "target": "IMOGEN", "scene": 0, "t": 393}, {"source": "POSTHUMUS", "target": "IMOGEN", "scene": 0, "t": 409}, {"source": "IMOGEN", "target": "POSTHUMUS", "scene": 0, "t": 387}, {"source": "IMOGEN", "target": "POSTHUMUS", "scene": 0, "t": 404}, {"source": "IMOGEN", "target": "POSTHUMUS", "scene": 0, "t": 418}, {"source": "CYMBELINE", "target": "POSTHUMUS", "scene": 0, "t": 410}, {"source": "POSTHUMUS", "target": "CYMBELINE", "scene": 0, "t": 414}, {"source": "CYMBELINE", "target": "IMOGEN", "scene": 0, "t": 420}, {"source": "CYMBELINE", "target": "IMOGEN", "scene": 0, "t": 427}, {"source": "CYMBELINE", "target": "IMOGEN", "scene": 0, "t": 429}, {"source": "CYMBELINE", "target": "IMOGEN", "scene": 0, "t": 432}, {"source": "CYMBELINE", "target": "IMOGEN", "scene": 0, "t": 436}, {"source": "CYMBELINE", "target": "IMOGEN", "scene": 0, "t": 442}, {"source": "CYMBELINE", "target": "IMOGEN", "scene": 0, "t": 449}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 0, "t": 423}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 0, "t": 428}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 0, "t": 430}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 0, "t": 434}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 0, "t": 437}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 0, "t": 443}, {"source": "CYMBELINE", "target": "QUEEN", "scene": 0, "t": 449}, {"source": "CYMBELINE", "target": "QUEEN", "scene": 0, "t": 457}, {"source": "QUEEN", "target": "CYMBELINE", "scene": 0, "t": 453}, {"source": "QUEEN", "target": "CYMBELINE", "scene": 0, "t": 463}, {"source": "PISANIO", "target": "QUEEN", "scene": 0, "t": 465}, {"source": "PISANIO", "target": "QUEEN", "scene": 0, "t": 468}, {"source": "PISANIO", "target": "QUEEN", "scene": 0, "t": 485}, {"source": "PISANIO", "target": "QUEEN", "scene": 0, "t": 941}, {"source": "QUEEN", "target": "PISANIO", "scene": 0, "t": 466}, {"source": "QUEEN", "target": "PISANIO", "scene": 0, "t": 472}, {"source": "QUEEN", "target": "PISANIO", "scene": 0, "t": 482}, {"source": "QUEEN", "target": "PISANIO", "scene": 0, "t": 486}, {"source": "QUEEN", "target": "PISANIO", "scene": 0, "t": 877}, {"source": "PISANIO", "target": "IMOGEN", "scene": 0, "t": 478}, {"source": "PISANIO", "target": "IMOGEN", "scene": 0, "t": 560}, {"source": "PISANIO", "target": "IMOGEN", "scene": 0, "t": 562}, {"source": "PISANIO", "target": "IMOGEN", "scene": 0, "t": 565}, {"source": "PISANIO", "target": "IMOGEN", "scene": 0, "t": 575}, {"source": "PISANIO", "target": "IMOGEN", "scene": 0, "t": 583}, {"source": "PISANIO", "target": "IMOGEN", "scene": 0, "t": 605}, {"source": "PISANIO", "target": "IMOGEN", "scene": 0, "t": 965}, {"source": "FIRST LORD", "target": "FIRST LORD", "scene": 0, "t": 499}, {"source": "CLOTEN", "target": "FIRST LORD", "scene": 0, "t": 505}, {"source": "CLOTEN", "target": "FIRST LORD", "scene": 0, "t": 544}, {"source": "SECOND LORD", "target": "CLOTEN", "scene": 0, "t": 507}, {"source": "SECOND LORD", "target": "CLOTEN", "scene": 0, "t": 514}, {"source": "SECOND LORD", "target": "CLOTEN", "scene": 0, "t": 521}, {"source": "SECOND LORD", "target": "CLOTEN", "scene": 0, "t": 525}, {"source": "SECOND LORD", "target": "CLOTEN", "scene": 0, "t": 539}, {"source": "SECOND LORD", "target": "CLOTEN", "scene": 0, "t": 545}, {"source": "FIRST LORD", "target": "SECOND LORD", "scene": 0, "t": 508}, {"source": "FIRST LORD", "target": "SECOND LORD", "scene": 0, "t": 516}, {"source": "FIRST LORD", "target": "SECOND LORD", "scene": 0, "t": 528}, {"source": "SECOND LORD", "target": "FIRST LORD", "scene": 0, "t": 511}, {"source": "SECOND LORD", "target": "FIRST LORD", "scene": 0, "t": 518}, {"source": "SECOND LORD", "target": "FIRST LORD", "scene": 0, "t": 533}, {"source": "CLOTEN", "target": "SECOND LORD", "scene": 0, "t": 513}, {"source": "CLOTEN", "target": "SECOND LORD", "scene": 0, "t": 520}, {"source": "CLOTEN", "target": "SECOND LORD", "scene": 0, "t": 524}, {"source": "CLOTEN", "target": "SECOND LORD", "scene": 0, "t": 536}, {"source": "CLOTEN", "target": "SECOND LORD", "scene": 0, "t": 542}, {"source": "FIRST LORD", "target": "CLOTEN", "scene": 0, "t": 543}, {"source": "IMOGEN", "target": "IMOGEN", "scene": 0, "t": 555}, {"source": "IMOGEN", "target": "IMOGEN", "scene": 0, "t": 953}, {"source": "IMOGEN", "target": "PISANIO", "scene": 0, "t": 561}, {"source": "IMOGEN", "target": "PISANIO", "scene": 0, "t": 563}, {"source": "IMOGEN", "target": "PISANIO", "scene": 0, "t": 572}, {"source": "IMOGEN", "target": "PISANIO", "scene": 0, "t": 576}, {"source": "IMOGEN", "target": "PISANIO", "scene": 0, "t": 585}, {"source": "IMOGEN", "target": "PISANIO", "scene": 0, "t": 1019}, {"source": "LADY", "target": "IMOGEN", "scene": 0, "t": 601}, {"source": "IMOGEN", "target": "LADY", "scene": 0, "t": 603}, {"source": "IACHIMO", "target": "IACHIMO", "scene": 0, "t": 615}, {"source": "PHILARIO", "target": "IACHIMO", "scene": 0, "t": 624}, {"source": "PHILARIO", "target": "IACHIMO", "scene": 0, "t": 645}, {"source": "FRENCHMAN", "target": "PHILARIO", "scene": 0, "t": 627}, {"source": "FRENCHMAN", "target": "PHILARIO", "scene": 0, "t": 660}, {"source": "IACHIMO", "target": "FRENCHMAN", "scene": 0, "t": 630}, {"source": "IACHIMO", "target": "FRENCHMAN", "scene": 0, "t": 636}, {"source": "IACHIMO", "target": "FRENCHMAN", "scene": 0, "t": 679}, {"source": "IACHIMO", "target": "FRENCHMAN", "scene": 0, "t": 690}, {"source": "FRENCHMAN", "target": "IACHIMO", "scene": 0, "t": 635}, {"source": "FRENCHMAN", "target": "IACHIMO", "scene": 0, "t": 680}, {"source": "POSTHUMUS", "target": "FRENCHMAN", "scene": 0, "t": 661}, {"source": "POSTHUMUS", "target": "FRENCHMAN", "scene": 0, "t": 667}, {"source": "FRENCHMAN", "target": "POSTHUMUS", "scene": 0, "t": 663}, {"source": "FRENCHMAN", "target": "POSTHUMUS", "scene": 0, "t": 674}, {"source": "FRENCHMAN", "target": "POSTHUMUS", "scene": 0, "t": 823}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 0, "t": 693}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 0, "t": 695}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 0, "t": 709}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 0, "t": 711}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 0, "t": 714}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 0, "t": 720}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 0, "t": 729}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 0, "t": 743}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 0, "t": 752}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 0, "t": 757}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 0, "t": 765}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 0, "t": 774}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 0, "t": 781}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 0, "t": 787}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 0, "t": 804}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 0, "t": 822}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 0, "t": 694}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 0, "t": 699}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 0, "t": 710}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 0, "t": 712}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 0, "t": 719}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 0, "t": 721}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 0, "t": 738}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 0, "t": 744}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 0, "t": 756}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 0, "t": 766}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 0, "t": 776}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 0, "t": 784}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 0, "t": 816}, {"source": "PHILARIO", "target": "POSTHUMUS", "scene": 0, "t": 735}, {"source": "PHILARIO", "target": "POSTHUMUS", "scene": 0, "t": 760}, {"source": "PHILARIO", "target": "POSTHUMUS", "scene": 0, "t": 794}, {"source": "POSTHUMUS", "target": "PHILARIO", "scene": 0, "t": 736}, {"source": "IACHIMO", "target": "PHILARIO", "scene": 0, "t": 763}, {"source": "IACHIMO", "target": "PHILARIO", "scene": 0, "t": 795}, {"source": "PHILARIO", "target": "FRENCHMAN", "scene": 0, "t": 824}, {"source": "QUEEN", "target": "QUEEN", "scene": 0, "t": 836}, {"source": "QUEEN", "target": "QUEEN", "scene": 0, "t": 894}, {"source": "LADY", "target": "QUEEN", "scene": 0, "t": 838}, {"source": "QUEEN", "target": "LADY", "scene": 0, "t": 839}, {"source": "CORNELIUS", "target": "QUEEN", "scene": 0, "t": 841}, {"source": "CORNELIUS", "target": "QUEEN", "scene": 0, "t": 862}, {"source": "CORNELIUS", "target": "QUEEN", "scene": 0, "t": 875}, {"source": "CORNELIUS", "target": "QUEEN", "scene": 0, "t": 878}, {"source": "CORNELIUS", "target": "QUEEN", "scene": 0, "t": 892}, {"source": "QUEEN", "target": "CORNELIUS", "scene": 0, "t": 848}, {"source": "QUEEN", "target": "CORNELIUS", "scene": 0, "t": 866}, {"source": "QUEEN", "target": "CORNELIUS", "scene": 0, "t": 877}, {"source": "QUEEN", "target": "CORNELIUS", "scene": 0, "t": 890}, {"source": "QUEEN", "target": "CORNELIUS", "scene": 0, "t": 894}, {"source": "IACHIMO", "target": "PISANIO", "scene": 0, "t": 967}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 971}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 980}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 998}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1007}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1012}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1021}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1025}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1039}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1044}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1050}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1052}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1058}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1065}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1086}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1093}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1105}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1118}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1120}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1148}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1159}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1165}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1175}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1183}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1188}, {"source": "IMOGEN", "target": "IACHIMO", "scene": 0, "t": 1195}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 973}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 990}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 999}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1008}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1014}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1020}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1022}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1028}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1040}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1045}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1051}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1055}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1061}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1072}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1088}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1094}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1110}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1119}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1135}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1149}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1160}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1166}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1179}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1184}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 0, "t": 1190}, {"source": "PISANIO", "target": "IACHIMO", "scene": 0, "t": 1017}, {"source": "CLOTEN", "target": "CLOTEN", "scene": 1, "t": 1211}, {"source": "FIRST LORD", "target": "CLOTEN", "scene": 1, "t": 1219}, {"source": "FIRST LORD", "target": "CLOTEN", "scene": 1, "t": 1252}, {"source": "FIRST LORD", "target": "CLOTEN", "scene": 1, "t": 1263}, {"source": "FIRST LORD", "target": "CLOTEN", "scene": 1, "t": 1369}, {"source": "FIRST LORD", "target": "CLOTEN", "scene": 1, "t": 1376}, {"source": "SECOND LORD", "target": "FIRST LORD", "scene": 1, "t": 1222}, {"source": "CLOTEN", "target": "SECOND LORD", "scene": 1, "t": 1225}, {"source": "CLOTEN", "target": "SECOND LORD", "scene": 1, "t": 1229}, {"source": "CLOTEN", "target": "SECOND LORD", "scene": 1, "t": 1233}, {"source": "CLOTEN", "target": "SECOND LORD", "scene": 1, "t": 1244}, {"source": "CLOTEN", "target": "SECOND LORD", "scene": 1, "t": 1247}, {"source": "CLOTEN", "target": "SECOND LORD", "scene": 1, "t": 1251}, {"source": "CLOTEN", "target": "SECOND LORD", "scene": 1, "t": 1268}, {"source": "CLOTEN", "target": "SECOND LORD", "scene": 1, "t": 1272}, {"source": "CLOTEN", "target": "SECOND LORD", "scene": 1, "t": 1414}, {"source": "SECOND LORD", "target": "CLOTEN", "scene": 1, "t": 1228}, {"source": "SECOND LORD", "target": "CLOTEN", "scene": 1, "t": 1232}, {"source": "SECOND LORD", "target": "CLOTEN", "scene": 1, "t": 1242}, {"source": "SECOND LORD", "target": "CLOTEN", "scene": 1, "t": 1245}, {"source": "SECOND LORD", "target": "CLOTEN", "scene": 1, "t": 1250}, {"source": "SECOND LORD", "target": "CLOTEN", "scene": 1, "t": 1255}, {"source": "SECOND LORD", "target": "CLOTEN", "scene": 1, "t": 1267}, {"source": "SECOND LORD", "target": "CLOTEN", "scene": 1, "t": 1269}, {"source": "SECOND LORD", "target": "CLOTEN", "scene": 1, "t": 1275}, {"source": "SECOND LORD", "target": "CLOTEN", "scene": 1, "t": 1413}, {"source": "CLOTEN", "target": "FIRST LORD", "scene": 1, "t": 1254}, {"source": "CLOTEN", "target": "FIRST LORD", "scene": 1, "t": 1260}, {"source": "CLOTEN", "target": "FIRST LORD", "scene": 1, "t": 1264}, {"source": "CLOTEN", "target": "FIRST LORD", "scene": 1, "t": 1368}, {"source": "CLOTEN", "target": "FIRST LORD", "scene": 1, "t": 1371}, {"source": "CLOTEN", "target": "FIRST LORD", "scene": 1, "t": 1377}, {"source": "FIRST LORD", "target": "SECOND LORD", "scene": 1, "t": 1258}, {"source": "IMOGEN", "target": "IMOGEN", "scene": 1, "t": 1301}, {"source": "LADY", "target": "IMOGEN", "scene": 1, "t": 1302}, {"source": "LADY", "target": "IMOGEN", "scene": 1, "t": 1304}, {"source": "IMOGEN", "target": "LADY", "scene": 1, "t": 1303}, {"source": "IMOGEN", "target": "LADY", "scene": 1, "t": 1305}, {"source": "IACHIMO", "target": "IMOGEN", "scene": 1, "t": 1314}, {"source": "FIRST LORD", "target": "FIRST LORD", "scene": 1, "t": 1365}, {"source": "CYMBELINE", "target": "CLOTEN", "scene": 1, "t": 1419}, {"source": "CYMBELINE", "target": "CLOTEN", "scene": 1, "t": 1423}, {"source": "CLOTEN", "target": "CYMBELINE", "scene": 1, "t": 1421}, {"source": "CLOTEN", "target": "CYMBELINE", "scene": 1, "t": 1453}, {"source": "QUEEN", "target": "CYMBELINE", "scene": 1, "t": 1427}, {"source": "CLOTEN", "target": "QUEEN", "scene": 1, "t": 1437}, {"source": "MESSENGER", "target": "CLOTEN", "scene": 1, "t": 1441}, {"source": "CYMBELINE", "target": "MESSENGER", "scene": 1, "t": 1443}, {"source": "LADY", "target": "CLOTEN", "scene": 1, "t": 1469}, {"source": "LADY", "target": "CLOTEN", "scene": 1, "t": 1471}, {"source": "LADY", "target": "CLOTEN", "scene": 1, "t": 1473}, {"source": "LADY", "target": "CLOTEN", "scene": 1, "t": 1477}, {"source": "LADY", "target": "CLOTEN", "scene": 1, "t": 1480}, {"source": "CLOTEN", "target": "LADY", "scene": 1, "t": 1470}, {"source": "CLOTEN", "target": "LADY", "scene": 1, "t": 1472}, {"source": "CLOTEN", "target": "LADY", "scene": 1, "t": 1476}, {"source": "CLOTEN", "target": "LADY", "scene": 1, "t": 1479}, {"source": "CLOTEN", "target": "LADY", "scene": 1, "t": 1485}, {"source": "IMOGEN", "target": "CLOTEN", "scene": 1, "t": 1487}, {"source": "IMOGEN", "target": "CLOTEN", "scene": 1, "t": 1492}, {"source": "IMOGEN", "target": "CLOTEN", "scene": 1, "t": 1496}, {"source": "IMOGEN", "target": "CLOTEN", "scene": 1, "t": 1503}, {"source": "IMOGEN", "target": "CLOTEN", "scene": 1, "t": 1505}, {"source": "IMOGEN", "target": "CLOTEN", "scene": 1, "t": 1529}, {"source": "IMOGEN", "target": "CLOTEN", "scene": 1, "t": 1538}, {"source": "IMOGEN", "target": "CLOTEN", "scene": 1, "t": 1547}, {"source": "IMOGEN", "target": "CLOTEN", "scene": 1, "t": 1549}, {"source": "IMOGEN", "target": "CLOTEN", "scene": 1, "t": 1563}, {"source": "IMOGEN", "target": "CLOTEN", "scene": 1, "t": 1566}, {"source": "CLOTEN", "target": "IMOGEN", "scene": 1, "t": 1491}, {"source": "CLOTEN", "target": "IMOGEN", "scene": 1, "t": 1495}, {"source": "CLOTEN", "target": "IMOGEN", "scene": 1, "t": 1501}, {"source": "CLOTEN", "target": "IMOGEN", "scene": 1, "t": 1504}, {"source": "CLOTEN", "target": "IMOGEN", "scene": 1, "t": 1515}, {"source": "CLOTEN", "target": "IMOGEN", "scene": 1, "t": 1537}, {"source": "CLOTEN", "target": "IMOGEN", "scene": 1, "t": 1546}, {"source": "CLOTEN", "target": "IMOGEN", "scene": 1, "t": 1548}, {"source": "CLOTEN", "target": "IMOGEN", "scene": 1, "t": 1561}, {"source": "CLOTEN", "target": "IMOGEN", "scene": 1, "t": 1565}, {"source": "CLOTEN", "target": "IMOGEN", "scene": 1, "t": 1570}, {"source": "PISANIO", "target": "IMOGEN", "scene": 1, "t": 1559}, {"source": "IMOGEN", "target": "PISANIO", "scene": 1, "t": 1560}, {"source": "POSTHUMUS", "target": "POSTHUMUS", "scene": 1, "t": 1581}, {"source": "POSTHUMUS", "target": "POSTHUMUS", "scene": 1, "t": 1787}, {"source": "PHILARIO", "target": "POSTHUMUS", "scene": 1, "t": 1584}, {"source": "PHILARIO", "target": "POSTHUMUS", "scene": 1, "t": 1590}, {"source": "PHILARIO", "target": "POSTHUMUS", "scene": 1, "t": 1612}, {"source": "PHILARIO", "target": "POSTHUMUS", "scene": 1, "t": 1616}, {"source": "PHILARIO", "target": "POSTHUMUS", "scene": 1, "t": 1727}, {"source": "PHILARIO", "target": "POSTHUMUS", "scene": 1, "t": 1746}, {"source": "PHILARIO", "target": "POSTHUMUS", "scene": 1, "t": 1773}, {"source": "POSTHUMUS", "target": "PHILARIO", "scene": 1, "t": 1585}, {"source": "POSTHUMUS", "target": "PHILARIO", "scene": 1, "t": 1597}, {"source": "POSTHUMUS", "target": "PHILARIO", "scene": 1, "t": 1613}, {"source": "POSTHUMUS", "target": "PHILARIO", "scene": 1, "t": 1617}, {"source": "POSTHUMUS", "target": "PHILARIO", "scene": 1, "t": 1732}, {"source": "POSTHUMUS", "target": "PHILARIO", "scene": 1, "t": 1749}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1619}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1624}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1626}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1634}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1640}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1645}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1659}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1666}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1680}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1684}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1693}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1703}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1710}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1717}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1736}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1751}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1761}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1764}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 1, "t": 1769}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1621}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1625}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1631}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1639}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1642}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1653}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1665}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1677}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1682}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1690}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1698}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1707}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1715}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1718}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1737}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1758}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1762}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1765}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 1, "t": 1770}, {"source": "PHILARIO", "target": "IACHIMO", "scene": 1, "t": 1627}, {"source": "IACHIMO", "target": "PHILARIO", "scene": 1, "t": 1629}, {"source": "IACHIMO", "target": "PHILARIO", "scene": 1, "t": 1777}, {"source": "CYMBELINE", "target": "CYMBELINE", "scene": 2, "t": 1836}, {"source": "CYMBELINE", "target": "CYMBELINE", "scene": 2, "t": 2400}, {"source": "LUCIUS", "target": "CYMBELINE", "scene": 2, "t": 1837}, {"source": "LUCIUS", "target": "CYMBELINE", "scene": 2, "t": 1907}, {"source": "LUCIUS", "target": "CYMBELINE", "scene": 2, "t": 1924}, {"source": "LUCIUS", "target": "CYMBELINE", "scene": 2, "t": 2401}, {"source": "LUCIUS", "target": "CYMBELINE", "scene": 2, "t": 2409}, {"source": "LUCIUS", "target": "CYMBELINE", "scene": 2, "t": 2415}, {"source": "QUEEN", "target": "LUCIUS", "scene": 2, "t": 1846}, {"source": "CLOTEN", "target": "QUEEN", "scene": 2, "t": 1848}, {"source": "CLOTEN", "target": "QUEEN", "scene": 2, "t": 1872}, {"source": "CLOTEN", "target": "QUEEN", "scene": 2, "t": 2425}, {"source": "CLOTEN", "target": "QUEEN", "scene": 2, "t": 2469}, {"source": "CLOTEN", "target": "QUEEN", "scene": 2, "t": 2486}, {"source": "CLOTEN", "target": "QUEEN", "scene": 2, "t": 2491}, {"source": "QUEEN", "target": "CLOTEN", "scene": 2, "t": 1852}, {"source": "QUEEN", "target": "CLOTEN", "scene": 2, "t": 2471}, {"source": "QUEEN", "target": "CLOTEN", "scene": 2, "t": 2489}, {"source": "CYMBELINE", "target": "CLOTEN", "scene": 2, "t": 1879}, {"source": "CYMBELINE", "target": "CLOTEN", "scene": 2, "t": 1889}, {"source": "CYMBELINE", "target": "CLOTEN", "scene": 2, "t": 1898}, {"source": "CYMBELINE", "target": "CLOTEN", "scene": 2, "t": 2427}, {"source": "CLOTEN", "target": "CYMBELINE", "scene": 2, "t": 1880}, {"source": "CLOTEN", "target": "CYMBELINE", "scene": 2, "t": 1897}, {"source": "CYMBELINE", "target": "LUCIUS", "scene": 2, "t": 1915}, {"source": "CYMBELINE", "target": "LUCIUS", "scene": 2, "t": 1934}, {"source": "CYMBELINE", "target": "LUCIUS", "scene": 2, "t": 2405}, {"source": "CYMBELINE", "target": "LUCIUS", "scene": 2, "t": 2412}, {"source": "CYMBELINE", "target": "LUCIUS", "scene": 2, "t": 2420}, {"source": "CLOTEN", "target": "LUCIUS", "scene": 2, "t": 1925}, {"source": "CLOTEN", "target": "LUCIUS", "scene": 2, "t": 2416}, {"source": "LUCIUS", "target": "CLOTEN", "scene": 2, "t": 1933}, {"source": "LUCIUS", "target": "CLOTEN", "scene": 2, "t": 2418}, {"source": "PISANIO", "target": "PISANIO", "scene": 2, "t": 1945}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 1971}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 1973}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2022}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2031}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2188}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2213}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2220}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2233}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2251}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2279}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2281}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2294}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2300}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2308}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2314}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2319}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2325}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2343}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2359}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2375}, {"source": "IMOGEN", "target": "PISANIO", "scene": 2, "t": 2390}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 1972}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 1997}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2030}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2185}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2205}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2219}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2232}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2249}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2276}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2280}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2290}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2298}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2302}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2309}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2318}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2323}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2331}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2346}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2362}, {"source": "PISANIO", "target": "IMOGEN", "scene": 2, "t": 2381}, {"source": "PISANIO", "target": "LEONATUS", "scene": 2, "t": 2020}, {"source": "BELARIUS", "target": "BELARIUS", "scene": 2, "t": 2045}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 2, "t": 2054}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 2, "t": 2073}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 2, "t": 2113}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 2, "t": 2663}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 2, "t": 2670}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 2, "t": 2705}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 2, "t": 2719}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 2, "t": 2736}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 2, "t": 2055}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 2, "t": 2082}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 2, "t": 2664}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 2, "t": 2686}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 2, "t": 2708}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 2, "t": 2720}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 2, "t": 2737}, {"source": "BELARIUS", "target": "ARVIRAGUS", "scene": 2, "t": 2056}, {"source": "BELARIUS", "target": "ARVIRAGUS", "scene": 2, "t": 2092}, {"source": "BELARIUS", "target": "ARVIRAGUS", "scene": 2, "t": 2722}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 2, "t": 2114}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 2, "t": 2667}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 2, "t": 2671}, {"source": "IMOGEN", "target": "IMOGEN", "scene": 2, "t": 2167}, {"source": "IMOGEN", "target": "IMOGEN", "scene": 2, "t": 2624}, {"source": "QUEEN", "target": "CYMBELINE", "scene": 2, "t": 2423}, {"source": "QUEEN", "target": "CYMBELINE", "scene": 2, "t": 2433}, {"source": "QUEEN", "target": "CYMBELINE", "scene": 2, "t": 2443}, {"source": "QUEEN", "target": "CYMBELINE", "scene": 2, "t": 2468}, {"source": "CYMBELINE", "target": "QUEEN", "scene": 2, "t": 2435}, {"source": "CYMBELINE", "target": "QUEEN", "scene": 2, "t": 2453}, {"source": "CYMBELINE", "target": "QUEEN", "scene": 2, "t": 2465}, {"source": "MESSENGER", "target": "CYMBELINE", "scene": 2, "t": 2455}, {"source": "QUEEN", "target": "MESSENGER", "scene": 2, "t": 2458}, {"source": "PISANIO", "target": "CLOTEN", "scene": 2, "t": 2509}, {"source": "PISANIO", "target": "CLOTEN", "scene": 2, "t": 2516}, {"source": "PISANIO", "target": "CLOTEN", "scene": 2, "t": 2522}, {"source": "PISANIO", "target": "CLOTEN", "scene": 2, "t": 2528}, {"source": "PISANIO", "target": "CLOTEN", "scene": 2, "t": 2533}, {"source": "PISANIO", "target": "CLOTEN", "scene": 2, "t": 2537}, {"source": "PISANIO", "target": "CLOTEN", "scene": 2, "t": 2540}, {"source": "PISANIO", "target": "CLOTEN", "scene": 2, "t": 2552}, {"source": "PISANIO", "target": "CLOTEN", "scene": 2, "t": 2559}, {"source": "PISANIO", "target": "CLOTEN", "scene": 2, "t": 2562}, {"source": "PISANIO", "target": "CLOTEN", "scene": 2, "t": 2568}, {"source": "PISANIO", "target": "CLOTEN", "scene": 2, "t": 2598}, {"source": "PISANIO", "target": "CLOTEN", "scene": 2, "t": 2600}, {"source": "PISANIO", "target": "CLOTEN", "scene": 2, "t": 2609}, {"source": "CLOTEN", "target": "PISANIO", "scene": 2, "t": 2510}, {"source": "CLOTEN", "target": "PISANIO", "scene": 2, "t": 2519}, {"source": "CLOTEN", "target": "PISANIO", "scene": 2, "t": 2523}, {"source": "CLOTEN", "target": "PISANIO", "scene": 2, "t": 2531}, {"source": "CLOTEN", "target": "PISANIO", "scene": 2, "t": 2536}, {"source": "CLOTEN", "target": "PISANIO", "scene": 2, "t": 2539}, {"source": "CLOTEN", "target": "PISANIO", "scene": 2, "t": 2541}, {"source": "CLOTEN", "target": "PISANIO", "scene": 2, "t": 2553}, {"source": "CLOTEN", "target": "PISANIO", "scene": 2, "t": 2560}, {"source": "CLOTEN", "target": "PISANIO", "scene": 2, "t": 2565}, {"source": "CLOTEN", "target": "PISANIO", "scene": 2, "t": 2569}, {"source": "CLOTEN", "target": "PISANIO", "scene": 2, "t": 2599}, {"source": "CLOTEN", "target": "PISANIO", "scene": 2, "t": 2601}, {"source": "BELARIUS", "target": "IMOGEN", "scene": 2, "t": 2654}, {"source": "BELARIUS", "target": "IMOGEN", "scene": 2, "t": 2692}, {"source": "BELARIUS", "target": "IMOGEN", "scene": 2, "t": 2694}, {"source": "BELARIUS", "target": "IMOGEN", "scene": 2, "t": 2699}, {"source": "BELARIUS", "target": "IMOGEN", "scene": 2, "t": 2718}, {"source": "BELARIUS", "target": "IMOGEN", "scene": 2, "t": 2731}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 2, "t": 2665}, {"source": "IMOGEN", "target": "BELARIUS", "scene": 2, "t": 2677}, {"source": "IMOGEN", "target": "BELARIUS", "scene": 2, "t": 2693}, {"source": "IMOGEN", "target": "BELARIUS", "scene": 2, "t": 2695}, {"source": "IMOGEN", "target": "BELARIUS", "scene": 2, "t": 2723}, {"source": "GUIDERIUS", "target": "IMOGEN", "scene": 2, "t": 2685}, {"source": "IMOGEN", "target": "ARVIRAGUS", "scene": 2, "t": 2689}, {"source": "IMOGEN", "target": "ARVIRAGUS", "scene": 2, "t": 2713}, {"source": "IMOGEN", "target": "ARVIRAGUS", "scene": 2, "t": 2739}, {"source": "ARVIRAGUS", "target": "IMOGEN", "scene": 2, "t": 2740}, {"source": "FIRST SENATOR", "target": "FIRST SENATOR", "scene": 2, "t": 2750}, {"source": "TRIBUNE", "target": "FIRST SENATOR", "scene": 2, "t": 2760}, {"source": "TRIBUNE", "target": "FIRST SENATOR", "scene": 2, "t": 2768}, {"source": "SECOND SENATOR", "target": "TRIBUNE", "scene": 2, "t": 2761}, {"source": "TRIBUNE", "target": "SECOND SENATOR", "scene": 2, "t": 2762}, {"source": "FIRST SENATOR", "target": "TRIBUNE", "scene": 2, "t": 2763}, {"source": "CLOTEN", "target": "CLOTEN", "scene": 3, "t": 2778}, {"source": "BELARIUS", "target": "BELARIUS", "scene": 3, "t": 2826}, {"source": "BELARIUS", "target": "IMOGEN", "scene": 3, "t": 2826}, {"source": "BELARIUS", "target": "IMOGEN", "scene": 3, "t": 2886}, {"source": "ARVIRAGUS", "target": "BELARIUS", "scene": 3, "t": 2829}, {"source": "ARVIRAGUS", "target": "BELARIUS", "scene": 3, "t": 2849}, {"source": "ARVIRAGUS", "target": "BELARIUS", "scene": 3, "t": 2862}, {"source": "ARVIRAGUS", "target": "BELARIUS", "scene": 3, "t": 2864}, {"source": "ARVIRAGUS", "target": "BELARIUS", "scene": 3, "t": 2881}, {"source": "ARVIRAGUS", "target": "BELARIUS", "scene": 3, "t": 2889}, {"source": "ARVIRAGUS", "target": "BELARIUS", "scene": 3, "t": 2967}, {"source": "ARVIRAGUS", "target": "BELARIUS", "scene": 3, "t": 2973}, {"source": "ARVIRAGUS", "target": "BELARIUS", "scene": 3, "t": 3020}, {"source": "ARVIRAGUS", "target": "BELARIUS", "scene": 3, "t": 3035}, {"source": "ARVIRAGUS", "target": "BELARIUS", "scene": 3, "t": 3047}, {"source": "ARVIRAGUS", "target": "BELARIUS", "scene": 3, "t": 3091}, {"source": "ARVIRAGUS", "target": "BELARIUS", "scene": 3, "t": 3106}, {"source": "ARVIRAGUS", "target": "BELARIUS", "scene": 3, "t": 3411}, {"source": "ARVIRAGUS", "target": "IMOGEN", "scene": 3, "t": 2829}, {"source": "ARVIRAGUS", "target": "IMOGEN", "scene": 3, "t": 2864}, {"source": "IMOGEN", "target": "ARVIRAGUS", "scene": 3, "t": 2831}, {"source": "IMOGEN", "target": "ARVIRAGUS", "scene": 3, "t": 2863}, {"source": "IMOGEN", "target": "ARVIRAGUS", "scene": 3, "t": 2865}, {"source": "GUIDERIUS", "target": "IMOGEN", "scene": 3, "t": 2834}, {"source": "GUIDERIUS", "target": "IMOGEN", "scene": 3, "t": 2845}, {"source": "GUIDERIUS", "target": "IMOGEN", "scene": 3, "t": 2874}, {"source": "IMOGEN", "target": "GUIDERIUS", "scene": 3, "t": 2835}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 3, "t": 2848}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 3, "t": 2989}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 3, "t": 2996}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 3, "t": 3004}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 3, "t": 3032}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 3, "t": 3073}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 3, "t": 3077}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 3, "t": 3088}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 3, "t": 3099}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 3, "t": 3202}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 3, "t": 3410}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 3, "t": 3418}, {"source": "BELARIUS", "target": "ARVIRAGUS", "scene": 3, "t": 2855}, {"source": "BELARIUS", "target": "ARVIRAGUS", "scene": 3, "t": 2879}, {"source": "BELARIUS", "target": "ARVIRAGUS", "scene": 3, "t": 2882}, {"source": "BELARIUS", "target": "ARVIRAGUS", "scene": 3, "t": 2906}, {"source": "BELARIUS", "target": "ARVIRAGUS", "scene": 3, "t": 2968}, {"source": "BELARIUS", "target": "ARVIRAGUS", "scene": 3, "t": 2976}, {"source": "BELARIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3023}, {"source": "BELARIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3041}, {"source": "BELARIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3051}, {"source": "BELARIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3148}, {"source": "BELARIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3435}, {"source": "BELARIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3466}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 2877}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 2894}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 2903}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 3111}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 3119}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 3136}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 3138}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 3147}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 3160}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 3165}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 3167}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 3178}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 3186}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 3188}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 3193}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 3195}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 3429}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 3450}, {"source": "ARVIRAGUS", "target": "GUIDERIUS", "scene": 3, "t": 3465}, {"source": "IMOGEN", "target": "BELARIUS", "scene": 3, "t": 2884}, {"source": "IMOGEN", "target": "BELARIUS", "scene": 3, "t": 3211}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 2890}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 2900}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3096}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3110}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3115}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3131}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3137}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3143}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3163}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3166}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3171}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3185}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3187}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3189}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3192}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3194}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3196}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3201}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3413}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 3, "t": 3460}, {"source": "CLOTEN", "target": "BELARIUS", "scene": 3, "t": 2910}, {"source": "BELARIUS", "target": "CLOTEN", "scene": 3, "t": 2912}, {"source": "BELARIUS", "target": "CLOTEN", "scene": 3, "t": 2966}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 3, "t": 2917}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 3, "t": 2984}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 3, "t": 2990}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 3, "t": 2997}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 3, "t": 3026}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 3, "t": 3069}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 3, "t": 3076}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 3, "t": 3078}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 3, "t": 3157}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 3, "t": 3201}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 3, "t": 3426}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 3, "t": 3445}, {"source": "CLOTEN", "target": "GUIDERIUS", "scene": 3, "t": 2920}, {"source": "CLOTEN", "target": "GUIDERIUS", "scene": 3, "t": 2926}, {"source": "CLOTEN", "target": "GUIDERIUS", "scene": 3, "t": 2933}, {"source": "CLOTEN", "target": "GUIDERIUS", "scene": 3, "t": 2938}, {"source": "CLOTEN", "target": "GUIDERIUS", "scene": 3, "t": 2943}, {"source": "CLOTEN", "target": "GUIDERIUS", "scene": 3, "t": 2946}, {"source": "CLOTEN", "target": "GUIDERIUS", "scene": 3, "t": 2950}, {"source": "CLOTEN", "target": "GUIDERIUS", "scene": 3, "t": 2955}, {"source": "CLOTEN", "target": "GUIDERIUS", "scene": 3, "t": 2958}, {"source": "GUIDERIUS", "target": "CLOTEN", "scene": 3, "t": 2923}, {"source": "GUIDERIUS", "target": "CLOTEN", "scene": 3, "t": 2928}, {"source": "GUIDERIUS", "target": "CLOTEN", "scene": 3, "t": 2935}, {"source": "GUIDERIUS", "target": "CLOTEN", "scene": 3, "t": 2940}, {"source": "GUIDERIUS", "target": "CLOTEN", "scene": 3, "t": 2945}, {"source": "GUIDERIUS", "target": "CLOTEN", "scene": 3, "t": 2947}, {"source": "GUIDERIUS", "target": "CLOTEN", "scene": 3, "t": 2953}, {"source": "GUIDERIUS", "target": "CLOTEN", "scene": 3, "t": 2956}, {"source": "ARVIRAGUS", "target": "ARVIRAGUS", "scene": 3, "t": 3189}, {"source": "ARVIRAGUS", "target": "ARVIRAGUS", "scene": 3, "t": 3196}, {"source": "GUIDERIUS", "target": "GUIDERIUS", "scene": 3, "t": 3192}, {"source": "GUIDERIUS", "target": "GUIDERIUS", "scene": 3, "t": 3409}, {"source": "CAPTAIN", "target": "IMOGEN", "scene": 3, "t": 3258}, {"source": "LUCIUS", "target": "CAPTAIN", "scene": 3, "t": 3262}, {"source": "LUCIUS", "target": "CAPTAIN", "scene": 3, "t": 3268}, {"source": "LUCIUS", "target": "CAPTAIN", "scene": 3, "t": 3270}, {"source": "LUCIUS", "target": "CAPTAIN", "scene": 3, "t": 3290}, {"source": "CAPTAIN", "target": "LUCIUS", "scene": 3, "t": 3263}, {"source": "CAPTAIN", "target": "LUCIUS", "scene": 3, "t": 3269}, {"source": "CAPTAIN", "target": "LUCIUS", "scene": 3, "t": 3289}, {"source": "SOOTHSAYER", "target": "LUCIUS", "scene": 3, "t": 3274}, {"source": "LUCIUS", "target": "SOOTHSAYER", "scene": 3, "t": 3281}, {"source": "IMOGEN", "target": "LUCIUS", "scene": 3, "t": 3297}, {"source": "IMOGEN", "target": "LUCIUS", "scene": 3, "t": 3308}, {"source": "IMOGEN", "target": "LUCIUS", "scene": 3, "t": 3312}, {"source": "IMOGEN", "target": "LUCIUS", "scene": 3, "t": 3320}, {"source": "LUCIUS", "target": "IMOGEN", "scene": 3, "t": 3305}, {"source": "LUCIUS", "target": "IMOGEN", "scene": 3, "t": 3311}, {"source": "LUCIUS", "target": "IMOGEN", "scene": 3, "t": 3313}, {"source": "LUCIUS", "target": "IMOGEN", "scene": 3, "t": 3328}, {"source": "CYMBELINE", "target": "CYMBELINE", "scene": 3, "t": 3347}, {"source": "PISANIO", "target": "CYMBELINE", "scene": 3, "t": 3360}, {"source": "PISANIO", "target": "CYMBELINE", "scene": 3, "t": 3389}, {"source": "LORD", "target": "PISANIO", "scene": 3, "t": 3365}, {"source": "CYMBELINE", "target": "LORD", "scene": 3, "t": 3371}, {"source": "CYMBELINE", "target": "LORD", "scene": 3, "t": 3378}, {"source": "CYMBELINE", "target": "LORD", "scene": 3, "t": 3385}, {"source": "CYMBELINE", "target": "PISANIO", "scene": 3, "t": 3371}, {"source": "LORD", "target": "CYMBELINE", "scene": 3, "t": 3374}, {"source": "LORD", "target": "CYMBELINE", "scene": 3, "t": 3380}, {"source": "POSTHUMUS", "target": "POSTHUMUS", "scene": 4, "t": 3487}, {"source": "IACHIMO", "target": "IACHIMO", "scene": 4, "t": 3535}, {"source": "BELARIUS", "target": "IACHIMO", "scene": 4, "t": 3549}, {"source": "LUCIUS", "target": "BELARIUS", "scene": 4, "t": 3558}, {"source": "IACHIMO", "target": "LUCIUS", "scene": 4, "t": 3561}, {"source": "LUCIUS", "target": "IACHIMO", "scene": 4, "t": 3562}, {"source": "LORD", "target": "LORD", "scene": 4, "t": 3573}, {"source": "POSTHUMUS", "target": "LORD", "scene": 4, "t": 3574}, {"source": "POSTHUMUS", "target": "LORD", "scene": 4, "t": 3577}, {"source": "POSTHUMUS", "target": "LORD", "scene": 4, "t": 3589}, {"source": "POSTHUMUS", "target": "LORD", "scene": 4, "t": 3630}, {"source": "POSTHUMUS", "target": "LORD", "scene": 4, "t": 3637}, {"source": "POSTHUMUS", "target": "LORD", "scene": 4, "t": 3643}, {"source": "LORD", "target": "POSTHUMUS", "scene": 4, "t": 3576}, {"source": "LORD", "target": "POSTHUMUS", "scene": 4, "t": 3588}, {"source": "LORD", "target": "POSTHUMUS", "scene": 4, "t": 3628}, {"source": "LORD", "target": "POSTHUMUS", "scene": 4, "t": 3636}, {"source": "LORD", "target": "POSTHUMUS", "scene": 4, "t": 3642}, {"source": "FIRST CAPTAIN", "target": "POSTHUMUS", "scene": 4, "t": 3666}, {"source": "SECOND CAPTAIN", "target": "FIRST CAPTAIN", "scene": 4, "t": 3668}, {"source": "FIRST CAPTAIN", "target": "SECOND CAPTAIN", "scene": 4, "t": 3670}, {"source": "POSTHUMUS", "target": "FIRST CAPTAIN", "scene": 4, "t": 3672}, {"source": "SECOND CAPTAIN", "target": "POSTHUMUS", "scene": 4, "t": 3675}, {"source": "FIRST GAOLER", "target": "FIRST GAOLER", "scene": 4, "t": 3694}, {"source": "SECOND GAOLER", "target": "FIRST GAOLER", "scene": 4, "t": 3697}, {"source": "POSTHUMUS", "target": "SECOND GAOLER", "scene": 4, "t": 3698}, {"source": "SICILIUS", "target": "POSTHUMUS", "scene": 4, "t": 3735}, {"source": "MOTHER", "target": "SICILIUS", "scene": 4, "t": 3749}, {"source": "MOTHER", "target": "SICILIUS", "scene": 4, "t": 3799}, {"source": "MOTHER", "target": "SICILIUS", "scene": 4, "t": 3841}, {"source": "SICILIUS", "target": "MOTHER", "scene": 4, "t": 3755}, {"source": "SICILIUS", "target": "MOTHER", "scene": 4, "t": 3773}, {"source": "SICILIUS", "target": "MOTHER", "scene": 4, "t": 3802}, {"source": "SICILIUS", "target": "MOTHER", "scene": 4, "t": 3842}, {"source": "FIRST BROTHER", "target": "SICILIUS", "scene": 4, "t": 3760}, {"source": "FIRST BROTHER", "target": "SICILIUS", "scene": 4, "t": 3841}, {"source": "MOTHER", "target": "FIRST BROTHER", "scene": 4, "t": 3767}, {"source": "SECOND BROTHER", "target": "SICILIUS", "scene": 4, "t": 3780}, {"source": "SECOND BROTHER", "target": "SICILIUS", "scene": 4, "t": 3841}, {"source": "FIRST BROTHER", "target": "SECOND BROTHER", "scene": 4, "t": 3787}, {"source": "SICILIUS", "target": "FIRST BROTHER", "scene": 4, "t": 3794}, {"source": "SICILIUS", "target": "FIRST BROTHER", "scene": 4, "t": 3842}, {"source": "BROTHERS", "target": "SICILIUS", "scene": 4, "t": 3807}, {"source": "JUPITER", "target": "BROTHERS", "scene": 4, "t": 3814}, {"source": "SICILIUS", "target": "JUPITER", "scene": 4, "t": 3835}, {"source": "SICILIUS", "target": "JUPITER", "scene": 4, "t": 3842}, {"source": "JUPITER", "target": "SICILIUS", "scene": 4, "t": 3841}, {"source": "SICILIUS", "target": "SECOND BROTHER", "scene": 4, "t": 3842}, {"source": "POSTHUMUS", "target": "SICILIUS", "scene": 4, "t": 3846}, {"source": "GAOLER", "target": "POSTHUMUS", "scene": 4, "t": 3881}, {"source": "GAOLER", "target": "POSTHUMUS", "scene": 4, "t": 3883}, {"source": "GAOLER", "target": "POSTHUMUS", "scene": 4, "t": 3889}, {"source": "GAOLER", "target": "POSTHUMUS", "scene": 4, "t": 3909}, {"source": "GAOLER", "target": "POSTHUMUS", "scene": 4, "t": 3917}, {"source": "GAOLER", "target": "POSTHUMUS", "scene": 4, "t": 3932}, {"source": "GAOLER", "target": "POSTHUMUS", "scene": 4, "t": 3944}, {"source": "GAOLER", "target": "POSTHUMUS", "scene": 4, "t": 3948}, {"source": "POSTHUMUS", "target": "GAOLER", "scene": 4, "t": 3882}, {"source": "POSTHUMUS", "target": "GAOLER", "scene": 4, "t": 3886}, {"source": "POSTHUMUS", "target": "GAOLER", "scene": 4, "t": 3908}, {"source": "POSTHUMUS", "target": "GAOLER", "scene": 4, "t": 3916}, {"source": "POSTHUMUS", "target": "GAOLER", "scene": 4, "t": 3928}, {"source": "POSTHUMUS", "target": "GAOLER", "scene": 4, "t": 3945}, {"source": "MESSENGER", "target": "GAOLER", "scene": 4, "t": 3940}, {"source": "POSTHUMUS", "target": "MESSENGER", "scene": 4, "t": 3942}, {"source": "CYMBELINE", "target": "CYMBELINE", "scene": 4, "t": 3970}, {"source": "BELARIUS", "target": "CYMBELINE", "scene": 4, "t": 3977}, {"source": "BELARIUS", "target": "CYMBELINE", "scene": 4, "t": 3991}, {"source": "BELARIUS", "target": "CYMBELINE", "scene": 4, "t": 4119}, {"source": "BELARIUS", "target": "CYMBELINE", "scene": 4, "t": 4336}, {"source": "BELARIUS", "target": "CYMBELINE", "scene": 4, "t": 4348}, {"source": "BELARIUS", "target": "CYMBELINE", "scene": 4, "t": 4360}, {"source": "BELARIUS", "target": "CYMBELINE", "scene": 4, "t": 4365}, {"source": "BELARIUS", "target": "CYMBELINE", "scene": 4, "t": 4370}, {"source": "BELARIUS", "target": "CYMBELINE", "scene": 4, "t": 4378}, {"source": "BELARIUS", "target": "CYMBELINE", "scene": 4, "t": 4404}, {"source": "BELARIUS", "target": "CYMBELINE", "scene": 4, "t": 4415}, {"source": "CYMBELINE", "target": "BELARIUS", "scene": 4, "t": 3981}, {"source": "CYMBELINE", "target": "BELARIUS", "scene": 4, "t": 3984}, {"source": "CYMBELINE", "target": "BELARIUS", "scene": 4, "t": 3995}, {"source": "CYMBELINE", "target": "BELARIUS", "scene": 4, "t": 4294}, {"source": "CYMBELINE", "target": "BELARIUS", "scene": 4, "t": 4342}, {"source": "CYMBELINE", "target": "BELARIUS", "scene": 4, "t": 4358}, {"source": "CYMBELINE", "target": "BELARIUS", "scene": 4, "t": 4363}, {"source": "CYMBELINE", "target": "BELARIUS", "scene": 4, "t": 4369}, {"source": "CYMBELINE", "target": "BELARIUS", "scene": 4, "t": 4377}, {"source": "CYMBELINE", "target": "BELARIUS", "scene": 4, "t": 4399}, {"source": "CYMBELINE", "target": "BELARIUS", "scene": 4, "t": 4412}, {"source": "CYMBELINE", "target": "BELARIUS", "scene": 4, "t": 4419}, {"source": "CYMBELINE", "target": "BELARIUS", "scene": 4, "t": 4436}, {"source": "PISANIO", "target": "CYMBELINE", "scene": 4, "t": 3982}, {"source": "PISANIO", "target": "CYMBELINE", "scene": 4, "t": 4250}, {"source": "PISANIO", "target": "CYMBELINE", "scene": 4, "t": 4255}, {"source": "PISANIO", "target": "CYMBELINE", "scene": 4, "t": 4301}, {"source": "CYMBELINE", "target": "AVIRAGUS", "scene": 4, "t": 3984}, {"source": "CYMBELINE", "target": "PISANIO", "scene": 4, "t": 3984}, {"source": "CYMBELINE", "target": "PISANIO", "scene": 4, "t": 4132}, {"source": "CYMBELINE", "target": "PISANIO", "scene": 4, "t": 4245}, {"source": "CYMBELINE", "target": "PISANIO", "scene": 4, "t": 4248}, {"source": "CYMBELINE", "target": "PISANIO", "scene": 4, "t": 4259}, {"source": "CYMBELINE", "target": "GUIDERIUS", "scene": 4, "t": 3984}, {"source": "CYMBELINE", "target": "GUIDERIUS", "scene": 4, "t": 4317}, {"source": "CYMBELINE", "target": "GUIDERIUS", "scene": 4, "t": 4322}, {"source": "CYMBELINE", "target": "GUIDERIUS", "scene": 4, "t": 4329}, {"source": "CORNELIUS", "target": "CYMBELINE", "scene": 4, "t": 4005}, {"source": "CORNELIUS", "target": "CYMBELINE", "scene": 4, "t": 4012}, {"source": "CORNELIUS", "target": "CYMBELINE", "scene": 4, "t": 4019}, {"source": "CORNELIUS", "target": "CYMBELINE", "scene": 4, "t": 4026}, {"source": "CORNELIUS", "target": "CYMBELINE", "scene": 4, "t": 4033}, {"source": "CORNELIUS", "target": "CYMBELINE", "scene": 4, "t": 4268}, {"source": "CYMBELINE", "target": "CORNELIUS", "scene": 4, "t": 4008}, {"source": "CYMBELINE", "target": "CORNELIUS", "scene": 4, "t": 4018}, {"source": "CYMBELINE", "target": "CORNELIUS", "scene": 4, "t": 4023}, {"source": "CYMBELINE", "target": "CORNELIUS", "scene": 4, "t": 4031}, {"source": "CYMBELINE", "target": "CORNELIUS", "scene": 4, "t": 4046}, {"source": "CYMBELINE", "target": "CORNELIUS", "scene": 4, "t": 4267}, {"source": "CYMBELINE", "target": "CORNELIUS", "scene": 4, "t": 4436}, {"source": "LADY", "target": "CYMBELINE", "scene": 4, "t": 4047}, {"source": "CYMBELINE", "target": "LADY", "scene": 4, "t": 4048}, {"source": "LUCIUS", "target": "CYMBELINE", "scene": 4, "t": 4065}, {"source": "CYMBELINE", "target": "LUCIUS", "scene": 4, "t": 4083}, {"source": "CYMBELINE", "target": "LUCIUS", "scene": 4, "t": 4103}, {"source": "CYMBELINE", "target": "LUCIUS", "scene": 4, "t": 4463}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 4, "t": 4092}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 4, "t": 4107}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 4, "t": 4111}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 4, "t": 4115}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 4, "t": 4138}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 4, "t": 4260}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 4, "t": 4290}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 4, "t": 4297}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 4, "t": 4332}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 4, "t": 4425}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 4, "t": 4455}, {"source": "IMOGEN", "target": "CYMBELINE", "scene": 4, "t": 4460}, {"source": "LUCIUS", "target": "IMOGEN", "scene": 4, "t": 4093}, {"source": "LUCIUS", "target": "IMOGEN", "scene": 4, "t": 4099}, {"source": "LUCIUS", "target": "IMOGEN", "scene": 4, "t": 4462}, {"source": "IMOGEN", "target": "LUCIUS", "scene": 4, "t": 4095}, {"source": "CYMBELINE", "target": "IMOGEN", "scene": 4, "t": 4110}, {"source": "CYMBELINE", "target": "IMOGEN", "scene": 4, "t": 4113}, {"source": "CYMBELINE", "target": "IMOGEN", "scene": 4, "t": 4116}, {"source": "CYMBELINE", "target": "IMOGEN", "scene": 4, "t": 4254}, {"source": "CYMBELINE", "target": "IMOGEN", "scene": 4, "t": 4298}, {"source": "CYMBELINE", "target": "IMOGEN", "scene": 4, "t": 4334}, {"source": "CYMBELINE", "target": "IMOGEN", "scene": 4, "t": 4431}, {"source": "CYMBELINE", "target": "IMOGEN", "scene": 4, "t": 4457}, {"source": "ARVIRAGUS", "target": "BELARIUS", "scene": 4, "t": 4120}, {"source": "ARVIRAGUS", "target": "BELARIUS", "scene": 4, "t": 4353}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 4, "t": 4123}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 4, "t": 4354}, {"source": "GUIDERIUS", "target": "ARVIRAGUS", "scene": 4, "t": 4433}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 4, "t": 4124}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 4, "t": 4128}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 4, "t": 4291}, {"source": "BELARIUS", "target": "GUIDERIUS", "scene": 4, "t": 4355}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 4, "t": 4127}, {"source": "GUIDERIUS", "target": "BELARIUS", "scene": 4, "t": 4281}, {"source": "PISANIO", "target": "BELARIUS", "scene": 4, "t": 4129}, {"source": "CYMBELINE", "target": "IACHIMO", "scene": 4, "t": 4132}, {"source": "CYMBELINE", "target": "IACHIMO", "scene": 4, "t": 4145}, {"source": "CYMBELINE", "target": "IACHIMO", "scene": 4, "t": 4152}, {"source": "CYMBELINE", "target": "IACHIMO", "scene": 4, "t": 4156}, {"source": "CYMBELINE", "target": "IACHIMO", "scene": 4, "t": 4175}, {"source": "CYMBELINE", "target": "IACHIMO", "scene": 4, "t": 4187}, {"source": "POSTHUMUS", "target": "IMOGEN", "scene": 4, "t": 4140}, {"source": "POSTHUMUS", "target": "IMOGEN", "scene": 4, "t": 4239}, {"source": "POSTHUMUS", "target": "IMOGEN", "scene": 4, "t": 4285}, {"source": "CYMBELINE", "target": "POSTHUMUS", "scene": 4, "t": 4141}, {"source": "CYMBELINE", "target": "POSTHUMUS", "scene": 4, "t": 4287}, {"source": "CYMBELINE", "target": "POSTHUMUS", "scene": 4, "t": 4482}, {"source": "IACHIMO", "target": "CYMBELINE", "scene": 4, "t": 4143}, {"source": "IACHIMO", "target": "CYMBELINE", "scene": 4, "t": 4146}, {"source": "IACHIMO", "target": "CYMBELINE", "scene": 4, "t": 4153}, {"source": "IACHIMO", "target": "CYMBELINE", "scene": 4, "t": 4159}, {"source": "IACHIMO", "target": "CYMBELINE", "scene": 4, "t": 4177}, {"source": "IACHIMO", "target": "CYMBELINE", "scene": 4, "t": 4188}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 4, "t": 4219}, {"source": "POSTHUMUS", "target": "IACHIMO", "scene": 4, "t": 4478}, {"source": "IMOGEN", "target": "POSTHUMUS", "scene": 4, "t": 4238}, {"source": "PISANIO", "target": "POSTHUMUS", "scene": 4, "t": 4241}, {"source": "PISANIO", "target": "POSTHUMUS", "scene": 4, "t": 4247}, {"source": "POSTHUMUS", "target": "CYMBELINE", "scene": 4, "t": 4246}, {"source": "POSTHUMUS", "target": "CYMBELINE", "scene": 4, "t": 4466}, {"source": "IMOGEN", "target": "PISANIO", "scene": 4, "t": 4251}, {"source": "CORNELIUS", "target": "IMOGEN", "scene": 4, "t": 4261}, {"source": "IMOGEN", "target": "CORNELIUS", "scene": 4, "t": 4278}, {"source": "BELARIUS", "target": "IMOGEN", "scene": 4, "t": 4279}, {"source": "BELARIUS", "target": "IMOGEN", "scene": 4, "t": 4291}, {"source": "IMOGEN", "target": "GUIDERIUS", "scene": 4, "t": 4282}, {"source": "BELARIUS", "target": "AVIRAGUS", "scene": 4, "t": 4291}, {"source": "GUIDERIUS", "target": "PISANIO", "scene": 4, "t": 4315}, {"source": "GUIDERIUS", "target": "CYMBELINE", "scene": 4, "t": 4321}, {"source": "GUIDERIUS", "target": "CYMBELINE", "scene": 4, "t": 4323}, {"source": "BELARIUS", "target": "GUARD", "scene": 4, "t": 4336}, {"source": "ARVIRAGUS", "target": "CYMBELINE", "scene": 4, "t": 4346}, {"source": "ARVIRAGUS", "target": "CYMBELINE", "scene": 4, "t": 4432}, {"source": "ARVIRAGUS", "target": "CYMBELINE", "scene": 4, "t": 4485}, {"source": "CYMBELINE", "target": "ARVIRAGUS", "scene": 4, "t": 4347}, {"source": "CORNELIUS", "target": "GUIDERIUS", "scene": 4, "t": 4435}, {"source": "IACHIMO", "target": "POSTHUMUS", "scene": 4, "t": 4472}, {"source": "POSTHUMUS", "target": "ARVIRAGUS", "scene": 4, "t": 4488}, {"source": "LUCIUS", "target": "POSTHUMUS", "scene": 4, "t": 4497}, {"source": "SOOTHSAYER", "target": "LUCIUS", "scene": 4, "t": 4498}, {"source": "SOOTHSAYER", "target": "LUCIUS", "scene": 4, "t": 4500}, {"source": "LUCIUS", "target": "SOOTHSAYER", "scene": 4, "t": 4499}, {"source": "SOOTHSAYER", "target": "CYMBELINE", "scene": 4, "t": 4500}, {"source": "SOOTHSAYER", "target": "CYMBELINE", "scene": 4, "t": 4519}, {"source": "SOOTHSAYER", "target": "CYMBELINE", "scene": 4, "t": 4533}, {"source": "CYMBELINE", "target": "SOOTHSAYER", "scene": 4, "t": 4518}, {"source": "CYMBELINE", "target": "SOOTHSAYER", "scene": 4, "t": 4525}, {"source": "CYMBELINE", "target": "SOOTHSAYER", "scene": 4, "t": 4544}], "Y": [{"h": 5, "name": "ARVIRAGUS", "scene": 3}, {"h": 2, "name": "LADY", "scene": 4}, {"h": 27, "name": "JUPITER", "scene": 4}, {"h": 1, "name": "CLOTEN", "scene": 3}, {"h": 28, "name": "BROTHERS", "scene": 4}, {"h": 13, "name": "IMOGEN", "scene": 4}, {"h": 0, "name": "QUEEN", "scene": 2}, {"h": 4, "name": "SOOTHSAYER", "scene": 4}, {"h": 21, "name": "GAOLER", "scene": 4}, {"h": 24, "name": "MOTHER", "scene": 4}, {"h": 15, "name": "PHILARIO", "scene": 1}, {"h": 11, "name": "PISANIO", "scene": 0}, {"h": 16, "name": "IACHIMO", "scene": 1}, {"h": 16, "name": "FRENCHMAN", "scene": 0}, {"h": -2, "name": "MESSENGER", "scene": 1}, {"h": 3, "name": "GUIDERIUS", "scene": 2}, {"h": 23, "name": "SICILIUS", "scene": 4}, {"h": 10, "name": "CORNELIUS", "scene": 0}, {"h": 9, "name": "SOOTHSAYER", "scene": 3}, {"h": 0, "name": "SECOND LORD", "scene": 0}, {"h": 3, "name": "GUIDERIUS", "scene": 4}, {"h": 12, "name": "CYMBELINE", "scene": 4}, {"h": 11, "name": "PISANIO", "scene": 3}, {"h": 17, "name": "POSTHUMUS", "scene": 1}, {"h": 7, "name": "CORNELIUS", "scene": 4}, {"h": -2, "name": "FIRST GENTLEMAN", "scene": 0}, {"h": -3, "name": "SECOND GENTLEMAN", "scene": 0}, {"h": 14, "name": "IACHIMO", "scene": 0}, {"h": 12, "name": "CYMBELINE", "scene": 0}, {"h": 13, "name": "PISANIO", "scene": 1}, {"h": 17, "name": "LORD", "scene": 4}, {"h": 1, "name": "CLOTEN", "scene": 0}, {"h": 9, "name": "QUEEN", "scene": 1}, {"h": 18, "name": "SECOND CAPTAIN", "scene": 4}, {"h": 12, "name": "CYMBELINE", "scene": 3}, {"h": 10, "name": "IMOGEN", "scene": 2}, {"h": 11, "name": "PISANIO", "scene": 4}, {"h": -6, "name": "SECOND SENATOR", "scene": 2}, {"h": 5, "name": "ARVIRAGUS", "scene": 4}, {"h": 26, "name": "SECOND BROTHER", "scene": 4}, {"h": 0, "name": "SECOND LORD", "scene": 1}, {"h": 22, "name": "POSTHUMUS", "scene": 4}, {"h": 8, "name": "LUCIUS", "scene": 4}, {"h": -2, "name": "MESSENGER", "scene": 2}, {"h": 19, "name": "FIRST CAPTAIN", "scene": 4}, {"h": 9, "name": "PISANIO", "scene": 2}, {"h": 17, "name": "POSTHUMUS", "scene": 0}, {"h": 9, "name": "QUEEN", "scene": 0}, {"h": 6, "name": "BELARIUS", "scene": 3}, {"h": 6, "name": "BELARIUS", "scene": 2}, {"h": 10, "name": "IMOGEN", "scene": 1}, {"h": 11, "name": "LUCIUS", "scene": 2}, {"h": 14, "name": "FIRST GAOLER", "scene": 4}, {"h": 3, "name": "GUIDERIUS", "scene": 3}, {"h": 20, "name": "MESSENGER", "scene": 4}, {"h": -1, "name": "FIRST LORD", "scene": 0}, {"h": 2, "name": "CAPTAIN", "scene": 3}, {"h": 15, "name": "IACHIMO", "scene": 4}, {"h": 2, "name": "LADY", "scene": 0}, {"h": 8, "name": "LUCIUS", "scene": 3}, {"h": -4, "name": "FIRST SENATOR", "scene": 2}, {"h": 17, "name": "LORD", "scene": 3}, {"h": 25, "name": "FIRST BROTHER", "scene": 4}, {"h": 1, "name": "CLOTEN", "scene": 1}, {"h": 12, "name": "CYMBELINE", "scene": 1}, {"h": 0, "name": "GUARD", "scene": 4}, {"h": 1, "name": "AVIRAGUS", "scene": 4}, {"h": -5, "name": "TRIBUNE", "scene": 2}, {"h": 13, "name": "IMOGEN", "scene": 0}, {"h": 6, "name": "BELARIUS", "scene": 4}, {"h": 15, "name": "PHILARIO", "scene": 0}, {"h": 1, "name": "CLOTEN", "scene": 2}, {"h": -3, "name": "LEONATUS", "scene": 2}, {"h": 2, "name": "LADY", "scene": 1}, {"h": 16, "name": "SECOND GAOLER", "scene": 4}, {"h": 10, "name": "IMOGEN", "scene": 3}, {"h": 12, "name": "CYMBELINE", "scene": 2}, {"h": -1, "name": "FIRST LORD", "scene": 1}, {"h": 5, "name": "ARVIRAGUS", "scene": 2}], "nodes": [{"segments": [4], "name": "LADY"}, {"segments": [4], "name": "JUPITER"}, {"segments": [3, 4], "name": "LORD"}, {"segments": [0], "name": "SECOND GENTLEMAN"}, {"segments": [0, 1, 2], "name": "QUEEN"}, {"segments": [0, 1, 2, 3, 4], "name": "CYMBELINE"}, {"segments": [4], "name": "MOTHER"}, {"segments": [0, 1], "name": "PHILARIO"}, {"segments": [0, 1, 2, 3, 4], "name": "PISANIO"}, {"segments": [0, 1], "name": "IACHIMO"}, {"segments": [0], "name": "FRENCHMAN"}, {"segments": [1, 2], "name": "MESSENGER"}, {"segments": [2, 3, 4], "name": "GUIDERIUS"}, {"segments": [0, 1], "name": "FIRST LORD"}, {"segments": [0], "name": "CORNELIUS"}, {"segments": [0, 1, 2, 3], "name": "CLOTEN"}, {"segments": [0, 1], "name": "SECOND LORD"}, {"segments": [4], "name": "SICILIUS"}, {"segments": [2], "name": "SECOND SENATOR"}, {"segments": [0, 1], "name": "POSTHUMUS"}, {"segments": [4], "name": "CORNELIUS"}, {"segments": [0], "name": "FIRST GENTLEMAN"}, {"segments": [4], "name": "BROTHERS"}, {"segments": [4], "name": "GAOLER"}, {"segments": [3, 4], "name": "SOOTHSAYER"}, {"segments": [4], "name": "SECOND CAPTAIN"}, {"segments": [0, 1, 2, 3, 4], "name": "IMOGEN"}, {"segments": [4], "name": "SECOND BROTHER"}, {"segments": [2, 3, 4], "name": "ARVIRAGUS"}, {"segments": [2, 3, 4], "name": "LUCIUS"}, {"segments": [4], "name": "FIRST CAPTAIN"}, {"segments": [2, 3, 4], "name": "BELARIUS"}, {"segments": [4], "name": "FIRST GAOLER"}, {"segments": [4], "name": "MESSENGER"}, {"segments": [3], "name": "CAPTAIN"}, {"segments": [4], "name": "IACHIMO"}, {"segments": [0, 1], "name": "LADY"}, {"segments": [4], "name": "FIRST BROTHER"}, {"segments": [2], "name": "FIRST SENATOR"}, {"segments": [4], "name": "POSTHUMUS"}, {"segments": [4], "name": "AVIRAGUS"}, {"segments": [2], "name": "TRIBUNE"}, {"segments": [2], "name": "LEONATUS"}, {"segments": [4], "name": "GUARD"}, {"segments": [4], "name": "SECOND GAOLER"}], "order": [0, 1, 2, 3, 4], "scenes": {"0": {"nodes": {"FIRST LORD": {"extent": [499, 544]}, "CLOTEN": {"extent": [505, 545]}, "CYMBELINE": {"extent": [410, 463]}, "PHILARIO": {"extent": [624, 824]}, "IMOGEN": {"extent": [356, 1195]}, "PISANIO": {"extent": [465, 1019]}, "QUEEN": {"extent": [340, 941]}, "FIRST GENTLEMAN": {"extent": [257, 340]}, "IACHIMO": {"extent": [615, 1195]}, "POSTHUMUS": {"extent": [350, 823]}, "SECOND GENTLEMAN": {"extent": [260, 334]}, "SECOND LORD": {"extent": [507, 545]}, "CORNELIUS": {"extent": [841, 894]}, "LADY": {"extent": [601, 839]}, "FRENCHMAN": {"extent": [627, 824]}}, "extent": [257, 1195]}, "1": {"nodes": {"FIRST LORD": {"extent": [1219, 1377]}, "CLOTEN": {"extent": [1211, 1570]}, "CYMBELINE": {"extent": [1419, 1453]}, "PHILARIO": {"extent": [1584, 1777]}, "IMOGEN": {"extent": [1301, 1570]}, "PISANIO": {"extent": [1559, 1560]}, "IACHIMO": {"extent": [1314, 1777]}, "POSTHUMUS": {"extent": [1581, 1787]}, "MESSENGER": {"extent": [1441, 1443]}, "SECOND LORD": {"extent": [1222, 1414]}, "QUEEN": {"extent": [1427, 1437]}, "LADY": {"extent": [1302, 1485]}}, "extent": [1211, 1787]}, "2": {"nodes": {"CLOTEN": {"extent": [1848, 2609]}, "CYMBELINE": {"extent": [1836, 2468]}, "IMOGEN": {"extent": [1971, 2740]}, "TRIBUNE": {"extent": [2760, 2768]}, "PISANIO": {"extent": [1945, 2609]}, "QUEEN": {"extent": [1846, 2491]}, "ARVIRAGUS": {"extent": [2055, 2740]}, "LUCIUS": {"extent": [1837, 2420]}, "LEONATUS": {"extent": [2020, 2020]}, "MESSENGER": {"extent": [2455, 2458]}, "BELARIUS": {"extent": [2045, 2736]}, "GUIDERIUS": {"extent": [2054, 2737]}, "SECOND SENATOR": {"extent": [2761, 2762]}, "FIRST SENATOR": {"extent": [2750, 2768]}}, "extent": [1836, 2768]}, "3": {"nodes": {"CLOTEN": {"extent": [2778, 2966]}, "CYMBELINE": {"extent": [3347, 3389]}, "IMOGEN": {"extent": [2826, 3328]}, "PISANIO": {"extent": [3360, 3389]}, "LORD": {"extent": [3365, 3385]}, "LUCIUS": {"extent": [3262, 3328]}, "ARVIRAGUS": {"extent": [2829, 3466]}, "SOOTHSAYER": {"extent": [3274, 3281]}, "BELARIUS": {"extent": [2826, 3466]}, "GUIDERIUS": {"extent": [2834, 3465]}, "CAPTAIN": {"extent": [3258, 3290]}}, "extent": [2778, 3466]}, "4": {"nodes": {"AVIRAGUS": {"extent": [3984, 4291]}, "FIRST GAOLER": {"extent": [3694, 3697]}, "PISANIO": {"extent": [3982, 4315]}, "IACHIMO": {"extent": [3535, 4478]}, "ARVIRAGUS": {"extent": [4120, 4488]}, "MESSENGER": {"extent": [3940, 3942]}, "SECOND GAOLER": {"extent": [3697, 3698]}, "GUIDERIUS": {"extent": [3984, 4435]}, "CYMBELINE": {"extent": [3970, 4544]}, "IMOGEN": {"extent": [4092, 4462]}, "LUCIUS": {"extent": [3558, 4500]}, "GUARD": {"extent": [4336, 4336]}, "JUPITER": {"extent": [3814, 3842]}, "MOTHER": {"extent": [3749, 3842]}, "BELARIUS": {"extent": [3549, 4436]}, "BROTHERS": {"extent": [3807, 3814]}, "SECOND BROTHER": {"extent": [3780, 3842]}, "FIRST BROTHER": {"extent": [3760, 3842]}, "LORD": {"extent": [3573, 3643]}, "FIRST CAPTAIN": {"extent": [3666, 3672]}, "LADY": {"extent": [4047, 4048]}, "SICILIUS": {"extent": [3735, 3846]}, "SECOND CAPTAIN": {"extent": [3668, 3675]}, "POSTHUMUS": {"extent": [3487, 4497]}, "SOOTHSAYER": {"extent": [4498, 4544]}, "GAOLER": {"extent": [3881, 3948]}, "CORNELIUS": {"extent": [4005, 4436]}}, "extent": [3487, 4544]}}}

==> anc/macbeth_storyline.json <==
{"important": ["LENNOX", "MACDUFF", "MALCOLM", "MACBETH", "LADY MACBETH", "THIRD WITCH", "BANQUO", "FIRST WITCH", "SECOND WITCH", "ROSS"], "links": [{"source": "FIRST WITCH", "target": "FIRST WITCH", "scene": 0, "t": 261}, {"source": "FIRST WITCH", "target": "FIRST WITCH", "scene": 0, "t": 270}, {"source": "SECOND WITCH", "target": "FIRST WITCH", "scene": 0, "t": 263}, {"source": "SECOND WITCH", "target": "FIRST WITCH", "scene": 0, "t": 267}, {"source": "SECOND WITCH", "target": "FIRST WITCH", "scene": 0, "t": 270}, {"source": "SECOND WITCH", "target": "FIRST WITCH", "scene": 0, "t": 375}, {"source": "SECOND WITCH", "target": "FIRST WITCH", "scene": 0, "t": 384}, {"source": "SECOND WITCH", "target": "FIRST WITCH", "scene": 0, "t": 400}, {"source": "SECOND WITCH", "target": "FIRST WITCH", "scene": 0, "t": 426}, {"source": "SECOND WITCH", "target": "FIRST WITCH", "scene": 0, "t": 440}, {"source": "SECOND WITCH", "target": "FIRST WITCH", "scene": 0, "t": 443}, {"source": "THIRD WITCH", "target": "SECOND WITCH", "scene": 0, "t": 265}, {"source": "THIRD WITCH", "target": "SECOND WITCH", "scene": 0, "t": 268}, {"source": "THIRD WITCH", "target": "SECOND WITCH", "scene": 0, "t": 376}, {"source": "THIRD WITCH", "target": "SECOND WITCH", "scene": 0, "t": 427}, {"source": "THIRD WITCH", "target": "SECOND WITCH", "scene": 0, "t": 441}, {"source": "THIRD WITCH", "target": "SECOND WITCH", "scene": 0, "t": 444}, {"source": "FIRST WITCH", "target": "THIRD WITCH", "scene": 0, "t": 266}, {"source": "FIRST WITCH", "target": "THIRD WITCH", "scene": 0, "t": 269}, {"source": "FIRST WITCH", "target": "THIRD WITCH", "scene": 0, "t": 377}, {"source": "FIRST WITCH", "target": "THIRD WITCH", "scene": 0, "t": 387}, {"source": "FIRST WITCH", "target": "THIRD WITCH", "scene": 0, "t": 405}, {"source": "FIRST WITCH", "target": "THIRD WITCH", "scene": 0, "t": 442}, {"source": "FIRST WITCH", "target": "THIRD WITCH", "scene": 0, "t": 446}, {"source": "THIRD WITCH", "target": "FIRST WITCH", "scene": 0, "t": 270}, {"source": "THIRD WITCH", "target": "FIRST WITCH", "scene": 0, "t": 386}, {"source": "THIRD WITCH", "target": "FIRST WITCH", "scene": 0, "t": 403}, {"source": "DUNCAN", "target": "DUNCAN", "scene": 0, "t": 283}, {"source": "DUNCAN", "target": "DUNCAN", "scene": 0, "t": 562}, {"source": "DUNCAN", "target": "DUNCAN", "scene": 0, "t": 741}, {"source": "MALCOLM", "target": "DUNCAN", "scene": 0, "t": 286}, {"source": "MALCOLM", "target": "DUNCAN", "scene": 0, "t": 564}, {"source": "SERGEANT", "target": "MALCOLM", "scene": 0, "t": 291}, {"source": "DUNCAN", "target": "SERGEANT", "scene": 0, "t": 308}, {"source": "DUNCAN", "target": "SERGEANT", "scene": 0, "t": 318}, {"source": "DUNCAN", "target": "SERGEANT", "scene": 0, "t": 330}, {"source": "SERGEANT", "target": "DUNCAN", "scene": 0, "t": 309}, {"source": "SERGEANT", "target": "DUNCAN", "scene": 0, "t": 320}, {"source": "LENNOX", "target": "DUNCAN", "scene": 0, "t": 338}, {"source": "ROSS", "target": "LENNOX", "scene": 0, "t": 340}, {"source": "DUNCAN", "target": "ROSS", "scene": 0, "t": 341}, {"source": "DUNCAN", "target": "ROSS", "scene": 0, "t": 353}, {"source": "DUNCAN", "target": "ROSS", "scene": 0, "t": 359}, {"source": "DUNCAN", "target": "ROSS", "scene": 0, "t": 363}, {"source": "ROSS", "target": "DUNCAN", "scene": 0, "t": 342}, {"source": "ROSS", "target": "DUNCAN", "scene": 0, "t": 354}, {"source": "ROSS", "target": "DUNCAN", "scene": 0, "t": 362}, {"source": "FIRST WITCH", "target": "SECOND WITCH", "scene": 0, "t": 374}, {"source": "FIRST WITCH", "target": "SECOND WITCH", "scene": 0, "t": 385}, {"source": "FIRST WITCH", "target": "SECOND WITCH", "scene": 0, "t": 401}, {"source": "THIRD WITCH", "target": "THIRD WITCH", "scene": 0, "t": 405}, {"source": "SECOND WITCH", "target": "THIRD WITCH", "scene": 0, "t": 405}, {"source": "MACBETH", "target": "THIRD WITCH", "scene": 0, "t": 414}, {"source": "MACBETH", "target": "BANQUO", "scene": 0, "t": 414}, {"source": "MACBETH", "target": "BANQUO", "scene": 0, "t": 424}, {"source": "MACBETH", "target": "BANQUO", "scene": 0, "t": 459}, {"source": "MACBETH", "target": "BANQUO", "scene": 0, "t": 464}, {"source": "MACBETH", "target": "BANQUO", "scene": 0, "t": 466}, {"source": "MACBETH", "target": "BANQUO", "scene": 0, "t": 492}, {"source": "MACBETH", "target": "BANQUO", "scene": 0, "t": 517}, {"source": "MACBETH", "target": "BANQUO", "scene": 0, "t": 534}, {"source": "MACBETH", "target": "BANQUO", "scene": 0, "t": 540}, {"source": "MACBETH", "target": "BANQUO", "scene": 0, "t": 543}, {"source": "MACBETH", "target": "BANQUO", "scene": 0, "t": 551}, {"source": "MACBETH", "target": "FIRST WITCH", "scene": 0, "t": 414}, {"source": "MACBETH", "target": "FIRST WITCH", "scene": 0, "t": 447}, {"source": "MACBETH", "target": "SECOND WITCH", "scene": 0, "t": 414}, {"source": "BANQUO", "target": "MACBETH", "scene": 0, "t": 415}, {"source": "BANQUO", "target": "MACBETH", "scene": 0, "t": 457}, {"source": "BANQUO", "target": "MACBETH", "scene": 0, "t": 461}, {"source": "BANQUO", "target": "MACBETH", "scene": 0, "t": 465}, {"source": "BANQUO", "target": "MACBETH", "scene": 0, "t": 467}, {"source": "BANQUO", "target": "MACBETH", "scene": 0, "t": 509}, {"source": "BANQUO", "target": "MACBETH", "scene": 0, "t": 533}, {"source": "BANQUO", "target": "MACBETH", "scene": 0, "t": 537}, {"source": "BANQUO", "target": "MACBETH", "scene": 0, "t": 542}, {"source": "BANQUO", "target": "MACBETH", "scene": 0, "t": 550}, {"source": "FIRST WITCH", "target": "MACBETH", "scene": 0, "t": 425}, {"source": "BANQUO", "target": "THIRD WITCH", "scene": 0, "t": 428}, {"source": "FIRST WITCH", "target": "BANQUO", "scene": 0, "t": 439}, {"source": "ROSS", "target": "BANQUO", "scene": 0, "t": 471}, {"source": "ANGUS", "target": "ROSS", "scene": 0, "t": 483}, {"source": "ROSS", "target": "ANGUS", "scene": 0, "t": 487}, {"source": "BANQUO", "target": "ROSS", "scene": 0, "t": 491}, {"source": "ANGUS", "target": "MACBETH", "scene": 0, "t": 494}, {"source": "MACBETH", "target": "ANGUS", "scene": 0, "t": 502}, {"source": "MACBETH", "target": "ROSS", "scene": 0, "t": 502}, {"source": "DUNCAN", "target": "MALCOLM", "scene": 0, "t": 574}, {"source": "MACBETH", "target": "DUNCAN", "scene": 0, "t": 589}, {"source": "MACBETH", "target": "DUNCAN", "scene": 0, "t": 614}, {"source": "MACBETH", "target": "DUNCAN", "scene": 0, "t": 619}, {"source": "MACBETH", "target": "DUNCAN", "scene": 0, "t": 792}, {"source": "DUNCAN", "target": "MACBETH", "scene": 0, "t": 595}, {"source": "DUNCAN", "target": "MACBETH", "scene": 0, "t": 618}, {"source": "DUNCAN", "target": "MACBETH", "scene": 0, "t": 625}, {"source": "BANQUO", "target": "DUNCAN", "scene": 0, "t": 601}, {"source": "BANQUO", "target": "DUNCAN", "scene": 0, "t": 744}, {"source": "DUNCAN", "target": "BANQUO", "scene": 0, "t": 603}, {"source": "DUNCAN", "target": "BANQUO", "scene": 0, "t": 755}, {"source": "LADY MACBETH", "target": "LADY MACBETH", "scene": 0, "t": 639}, {"source": "MESSENGER", "target": "LADY MACBETH", "scene": 0, "t": 676}, {"source": "MESSENGER", "target": "LADY MACBETH", "scene": 0, "t": 680}, {"source": "LADY MACBETH", "target": "MESSENGER", "scene": 0, "t": 677}, {"source": "LADY MACBETH", "target": "MESSENGER", "scene": 0, "t": 684}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 0, "t": 711}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 0, "t": 714}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 0, "t": 726}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 0, "t": 826}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 0, "t": 828}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 0, "t": 844}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 0, "t": 860}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 0, "t": 875}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 0, "t": 884}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 0, "t": 713}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 0, "t": 715}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 0, "t": 727}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 0, "t": 824}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 0, "t": 827}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 0, "t": 833}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 0, "t": 847}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 0, "t": 861}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 0, "t": 881}, {"source": "LADY MACBETH", "target": "DUNCAN", "scene": 0, "t": 760}, {"source": "LADY MACBETH", "target": "DUNCAN", "scene": 0, "t": 773}, {"source": "DUNCAN", "target": "LADY MACBETH", "scene": 0, "t": 767}, {"source": "DUNCAN", "target": "LADY MACBETH", "scene": 0, "t": 777}, {"source": "BANQUO", "target": "BANQUO", "scene": 1, "t": 902}, {"source": "FLEANCE", "target": "BANQUO", "scene": 1, "t": 903}, {"source": "FLEANCE", "target": "BANQUO", "scene": 1, "t": 905}, {"source": "BANQUO", "target": "FLEANCE", "scene": 1, "t": 904}, {"source": "BANQUO", "target": "FLEANCE", "scene": 1, "t": 906}, {"source": "MACBETH", "target": "BANQUO", "scene": 1, "t": 917}, {"source": "MACBETH", "target": "BANQUO", "scene": 1, "t": 924}, {"source": "MACBETH", "target": "BANQUO", "scene": 1, "t": 930}, {"source": "MACBETH", "target": "BANQUO", "scene": 1, "t": 935}, {"source": "MACBETH", "target": "BANQUO", "scene": 1, "t": 941}, {"source": "MACBETH", "target": "BANQUO", "scene": 1, "t": 944}, {"source": "MACBETH", "target": "BANQUO", "scene": 1, "t": 1225}, {"source": "MACBETH", "target": "BANQUO", "scene": 1, "t": 1283}, {"source": "BANQUO", "target": "MACBETH", "scene": 1, "t": 918}, {"source": "BANQUO", "target": "MACBETH", "scene": 1, "t": 927}, {"source": "BANQUO", "target": "MACBETH", "scene": 1, "t": 934}, {"source": "BANQUO", "target": "MACBETH", "scene": 1, "t": 937}, {"source": "BANQUO", "target": "MACBETH", "scene": 1, "t": 942}, {"source": "BANQUO", "target": "MACBETH", "scene": 1, "t": 1285}, {"source": "LADY MACBETH", "target": "LADY MACBETH", "scene": 1, "t": 988}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 1, "t": 998}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 1, "t": 1008}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 1, "t": 1011}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 1, "t": 1013}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 1, "t": 1015}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 1, "t": 1018}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 1, "t": 1020}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 1, "t": 1026}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 1, "t": 1031}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 1, "t": 1036}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 1, "t": 1043}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 1, "t": 1053}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 1, "t": 1062}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 1, "t": 1082}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 1, "t": 999}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 1, "t": 1009}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 1, "t": 1012}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 1, "t": 1014}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 1, "t": 1017}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 1, "t": 1019}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 1, "t": 1025}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 1, "t": 1030}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 1, "t": 1034}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 1, "t": 1042}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 1, "t": 1046}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 1, "t": 1056}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 1, "t": 1072}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 1, "t": 1260}, {"source": "PORTER", "target": "PORTER", "scene": 1, "t": 1095}, {"source": "MACDUFF", "target": "PORTER", "scene": 1, "t": 1123}, {"source": "MACDUFF", "target": "PORTER", "scene": 1, "t": 1127}, {"source": "MACDUFF", "target": "PORTER", "scene": 1, "t": 1141}, {"source": "MACDUFF", "target": "PORTER", "scene": 1, "t": 1147}, {"source": "PORTER", "target": "MACDUFF", "scene": 1, "t": 1125}, {"source": "PORTER", "target": "MACDUFF", "scene": 1, "t": 1128}, {"source": "PORTER", "target": "MACDUFF", "scene": 1, "t": 1142}, {"source": "LENNOX", "target": "MACDUFF", "scene": 1, "t": 1152}, {"source": "MACBETH", "target": "LENNOX", "scene": 1, "t": 1153}, {"source": "MACBETH", "target": "LENNOX", "scene": 1, "t": 1166}, {"source": "MACBETH", "target": "LENNOX", "scene": 1, "t": 1175}, {"source": "MACBETH", "target": "LENNOX", "scene": 1, "t": 1246}, {"source": "MACDUFF", "target": "MACBETH", "scene": 1, "t": 1154}, {"source": "MACDUFF", "target": "MACBETH", "scene": 1, "t": 1156}, {"source": "MACDUFF", "target": "MACBETH", "scene": 1, "t": 1159}, {"source": "MACDUFF", "target": "MACBETH", "scene": 1, "t": 1184}, {"source": "MACDUFF", "target": "MACBETH", "scene": 1, "t": 1238}, {"source": "MACDUFF", "target": "MACBETH", "scene": 1, "t": 1248}, {"source": "MACDUFF", "target": "MACBETH", "scene": 1, "t": 1285}, {"source": "MACBETH", "target": "MACDUFF", "scene": 1, "t": 1155}, {"source": "MACBETH", "target": "MACDUFF", "scene": 1, "t": 1158}, {"source": "MACBETH", "target": "MACDUFF", "scene": 1, "t": 1161}, {"source": "MACBETH", "target": "MACDUFF", "scene": 1, "t": 1183}, {"source": "MACBETH", "target": "MACDUFF", "scene": 1, "t": 1188}, {"source": "MACBETH", "target": "MACDUFF", "scene": 1, "t": 1249}, {"source": "MACBETH", "target": "MACDUFF", "scene": 1, "t": 1282}, {"source": "MACBETH", "target": "MACDUFF", "scene": 1, "t": 1283}, {"source": "LENNOX", "target": "MACBETH", "scene": 1, "t": 1165}, {"source": "LENNOX", "target": "MACBETH", "scene": 1, "t": 1167}, {"source": "LENNOX", "target": "MACBETH", "scene": 1, "t": 1176}, {"source": "LENNOX", "target": "MACBETH", "scene": 1, "t": 1189}, {"source": "MACDUFF", "target": "LENNOX", "scene": 1, "t": 1181}, {"source": "MACDUFF", "target": "LENNOX", "scene": 1, "t": 1190}, {"source": "LADY MACBETH", "target": "MACDUFF", "scene": 1, "t": 1205}, {"source": "LADY MACBETH", "target": "MACDUFF", "scene": 1, "t": 1217}, {"source": "LADY MACBETH", "target": "MACDUFF", "scene": 1, "t": 1282}, {"source": "MACDUFF", "target": "LADY MACBETH", "scene": 1, "t": 1208}, {"source": "MACDUFF", "target": "LADY MACBETH", "scene": 1, "t": 1261}, {"source": "BANQUO", "target": "LADY MACBETH", "scene": 1, "t": 1219}, {"source": "DONALBAIN", "target": "MACBETH", "scene": 1, "t": 1234}, {"source": "MACBETH", "target": "DONALBAIN", "scene": 1, "t": 1235}, {"source": "MACBETH", "target": "DONALBAIN", "scene": 1, "t": 1283}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 1, "t": 1239}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 1, "t": 1262}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 1, "t": 1282}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 1, "t": 1287}, {"source": "LENNOX", "target": "MALCOLM", "scene": 1, "t": 1240}, {"source": "MALCOLM", "target": "DONALBAIN", "scene": 1, "t": 1262}, {"source": "MALCOLM", "target": "DONALBAIN", "scene": 1, "t": 1270}, {"source": "MALCOLM", "target": "DONALBAIN", "scene": 1, "t": 1287}, {"source": "MALCOLM", "target": "DONALBAIN", "scene": 1, "t": 1294}, {"source": "DONALBAIN", "target": "MALCOLM", "scene": 1, "t": 1264}, {"source": "DONALBAIN", "target": "MALCOLM", "scene": 1, "t": 1290}, {"source": "BANQUO", "target": "MALCOLM", "scene": 1, "t": 1272}, {"source": "MACDUFF", "target": "BANQUO", "scene": 1, "t": 1281}, {"source": "BANQUO", "target": "MACDUFF", "scene": 1, "t": 1282}, {"source": "MACBETH", "target": "MALCOLM", "scene": 1, "t": 1283}, {"source": "MALCOLM", "target": "MACBETH", "scene": 1, "t": 1285}, {"source": "MALCOLM", "target": "MACBETH", "scene": 1, "t": 1287}, {"source": "MALCOLM", "target": "BANQUO", "scene": 1, "t": 1287}, {"source": "OLD MAN", "target": "OLD MAN", "scene": 1, "t": 1310}, {"source": "ROSS", "target": "OLD MAN", "scene": 1, "t": 1314}, {"source": "ROSS", "target": "OLD MAN", "scene": 1, "t": 1325}, {"source": "ROSS", "target": "OLD MAN", "scene": 1, "t": 1331}, {"source": "OLD MAN", "target": "ROSS", "scene": 1, "t": 1321}, {"source": "OLD MAN", "target": "ROSS", "scene": 1, "t": 1330}, {"source": "OLD MAN", "target": "ROSS", "scene": 1, "t": 1364}, {"source": "MACDUFF", "target": "ROSS", "scene": 1, "t": 1338}, {"source": "MACDUFF", "target": "ROSS", "scene": 1, "t": 1340}, {"source": "MACDUFF", "target": "ROSS", "scene": 1, "t": 1343}, {"source": "MACDUFF", "target": "ROSS", "scene": 1, "t": 1351}, {"source": "MACDUFF", "target": "ROSS", "scene": 1, "t": 1354}, {"source": "MACDUFF", "target": "ROSS", "scene": 1, "t": 1358}, {"source": "MACDUFF", "target": "ROSS", "scene": 1, "t": 1360}, {"source": "ROSS", "target": "MACDUFF", "scene": 1, "t": 1339}, {"source": "ROSS", "target": "MACDUFF", "scene": 1, "t": 1341}, {"source": "ROSS", "target": "MACDUFF", "scene": 1, "t": 1347}, {"source": "ROSS", "target": "MACDUFF", "scene": 1, "t": 1353}, {"source": "ROSS", "target": "MACDUFF", "scene": 1, "t": 1357}, {"source": "ROSS", "target": "MACDUFF", "scene": 1, "t": 1359}, {"source": "ROSS", "target": "MACDUFF", "scene": 1, "t": 1363}, {"source": "BANQUO", "target": "BANQUO", "scene": 2, "t": 1380}, {"source": "MACBETH", "target": "BANQUO", "scene": 2, "t": 1394}, {"source": "MACBETH", "target": "BANQUO", "scene": 2, "t": 1404}, {"source": "MACBETH", "target": "BANQUO", "scene": 2, "t": 1406}, {"source": "MACBETH", "target": "BANQUO", "scene": 2, "t": 1414}, {"source": "MACBETH", "target": "BANQUO", "scene": 2, "t": 1416}, {"source": "MACBETH", "target": "BANQUO", "scene": 2, "t": 1424}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 2, "t": 1395}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 2, "t": 1587}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 2, "t": 1597}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 2, "t": 1600}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 2, "t": 1607}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 2, "t": 1682}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 2, "t": 1717}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 2, "t": 1754}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 2, "t": 1768}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 2, "t": 1770}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 2, "t": 1780}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 2, "t": 1799}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 2, "t": 1813}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 2, "t": 1837}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 2, "t": 1840}, {"source": "LADY MACBETH", "target": "MACBETH", "scene": 2, "t": 1852}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1398}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1573}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1590}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1598}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1601}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1608}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1687}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1723}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1752}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1763}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1769}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1771}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1782}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1802}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1816}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1832}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1838}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1841}, {"source": "MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1853}, {"source": "BANQUO", "target": "MACBETH", "scene": 2, "t": 1400}, {"source": "BANQUO", "target": "MACBETH", "scene": 2, "t": 1405}, {"source": "BANQUO", "target": "MACBETH", "scene": 2, "t": 1410}, {"source": "BANQUO", "target": "MACBETH", "scene": 2, "t": 1415}, {"source": "BANQUO", "target": "MACBETH", "scene": 2, "t": 1423}, {"source": "ATTENDANT", "target": "MACBETH", "scene": 2, "t": 1434}, {"source": "MACBETH", "target": "ATTENDANT", "scene": 2, "t": 1435}, {"source": "FIRST MURTHERER", "target": "MACBETH", "scene": 2, "t": 1467}, {"source": "FIRST MURTHERER", "target": "MACBETH", "scene": 2, "t": 1478}, {"source": "FIRST MURTHERER", "target": "MACBETH", "scene": 2, "t": 1486}, {"source": "FIRST MURTHERER", "target": "MACBETH", "scene": 2, "t": 1514}, {"source": "FIRST MURTHERER", "target": "MACBETH", "scene": 2, "t": 1542}, {"source": "MACBETH", "target": "FIRST MURTHERER", "scene": 2, "t": 1468}, {"source": "MACBETH", "target": "FIRST MURTHERER", "scene": 2, "t": 1479}, {"source": "MACBETH", "target": "FIRST MURTHERER", "scene": 2, "t": 1487}, {"source": "MACBETH", "target": "FIRST MURTHERER", "scene": 2, "t": 1512}, {"source": "MACBETH", "target": "FIRST MURTHERER", "scene": 2, "t": 1515}, {"source": "MACBETH", "target": "FIRST MURTHERER", "scene": 2, "t": 1529}, {"source": "MACBETH", "target": "FIRST MURTHERER", "scene": 2, "t": 1543}, {"source": "SECOND MURTHERER", "target": "MACBETH", "scene": 2, "t": 1504}, {"source": "SECOND MURTHERER", "target": "MACBETH", "scene": 2, "t": 1514}, {"source": "SECOND MURTHERER", "target": "MACBETH", "scene": 2, "t": 1526}, {"source": "SECOND MURTHERER", "target": "MACBETH", "scene": 2, "t": 1542}, {"source": "SECOND MURTHERER", "target": "MACBETH", "scene": 2, "t": 1693}, {"source": "SECOND MURTHERER", "target": "MACBETH", "scene": 2, "t": 1696}, {"source": "SECOND MURTHERER", "target": "MACBETH", "scene": 2, "t": 1700}, {"source": "SECOND MURTHERER", "target": "MACBETH", "scene": 2, "t": 1708}, {"source": "FIRST MURTHERER", "target": "SECOND MURTHERER", "scene": 2, "t": 1508}, {"source": "FIRST MURTHERER", "target": "SECOND MURTHERER", "scene": 2, "t": 1528}, {"source": "FIRST MURTHERER", "target": "SECOND MURTHERER", "scene": 2, "t": 1634}, {"source": "FIRST MURTHERER", "target": "SECOND MURTHERER", "scene": 2, "t": 1644}, {"source": "FIRST MURTHERER", "target": "SECOND MURTHERER", "scene": 2, "t": 1664}, {"source": "MACBETH", "target": "SECOND MURTHERER", "scene": 2, "t": 1515}, {"source": "MACBETH", "target": "SECOND MURTHERER", "scene": 2, "t": 1543}, {"source": "MACBETH", "target": "SECOND MURTHERER", "scene": 2, "t": 1694}, {"source": "MACBETH", "target": "SECOND MURTHERER", "scene": 2, "t": 1697}, {"source": "MACBETH", "target": "SECOND MURTHERER", "scene": 2, "t": 1702}, {"source": "MACBETH", "target": "SECOND MURTHERER", "scene": 2, "t": 1711}, {"source": "LADY MACBETH", "target": "LADY MACBETH", "scene": 2, "t": 1556}, {"source": "SERVANT", "target": "LADY MACBETH", "scene": 2, "t": 1557}, {"source": "SERVANT", "target": "LADY MACBETH", "scene": 2, "t": 1560}, {"source": "LADY MACBETH", "target": "SERVANT", "scene": 2, "t": 1558}, {"source": "LADY MACBETH", "target": "SERVANT", "scene": 2, "t": 1561}, {"source": "FIRST MURTHERER", "target": "FIRST MURTHERER", "scene": 2, "t": 1629}, {"source": "THIRD MURTHERER", "target": "FIRST MURTHERER", "scene": 2, "t": 1630}, {"source": "THIRD MURTHERER", "target": "FIRST MURTHERER", "scene": 2, "t": 1639}, {"source": "THIRD MURTHERER", "target": "FIRST MURTHERER", "scene": 2, "t": 1645}, {"source": "THIRD MURTHERER", "target": "FIRST MURTHERER", "scene": 2, "t": 1661}, {"source": "SECOND MURTHERER", "target": "THIRD MURTHERER", "scene": 2, "t": 1631}, {"source": "SECOND MURTHERER", "target": "THIRD MURTHERER", "scene": 2, "t": 1648}, {"source": "SECOND MURTHERER", "target": "THIRD MURTHERER", "scene": 2, "t": 1662}, {"source": "BANQUO", "target": "THIRD MURTHERER", "scene": 2, "t": 1640}, {"source": "SECOND MURTHERER", "target": "BANQUO", "scene": 2, "t": 1641}, {"source": "THIRD MURTHERER", "target": "SECOND MURTHERER", "scene": 2, "t": 1652}, {"source": "FIRST MURTHERER", "target": "THIRD MURTHERER", "scene": 2, "t": 1653}, {"source": "FIRST MURTHERER", "target": "THIRD MURTHERER", "scene": 2, "t": 1660}, {"source": "BANQUO", "target": "FIRST MURTHERER", "scene": 2, "t": 1654}, {"source": "BANQUO", "target": "FIRST MURTHERER", "scene": 2, "t": 1657}, {"source": "FIRST MURTHERER", "target": "BANQUO", "scene": 2, "t": 1655}, {"source": "THIRD MURTHERER", "target": "BANQUO", "scene": 2, "t": 1659}, {"source": "MACBETH", "target": "MACBETH", "scene": 2, "t": 1675}, {"source": "LORDS", "target": "MACBETH", "scene": 2, "t": 1677}, {"source": "LORDS", "target": "MACBETH", "scene": 2, "t": 1742}, {"source": "LORDS", "target": "MACBETH", "scene": 2, "t": 1791}, {"source": "MACBETH", "target": "LORDS", "scene": 2, "t": 1678}, {"source": "MACBETH", "target": "LORDS", "scene": 2, "t": 1743}, {"source": "MACBETH", "target": "LORDS", "scene": 2, "t": 1795}, {"source": "LENNOX", "target": "MACBETH", "scene": 2, "t": 1726}, {"source": "LENNOX", "target": "MACBETH", "scene": 2, "t": 1738}, {"source": "LENNOX", "target": "MACBETH", "scene": 2, "t": 1740}, {"source": "MACBETH", "target": "LENNOX", "scene": 2, "t": 1730}, {"source": "MACBETH", "target": "LENNOX", "scene": 2, "t": 1739}, {"source": "MACBETH", "target": "LENNOX", "scene": 2, "t": 1741}, {"source": "ROSS", "target": "MACBETH", "scene": 2, "t": 1734}, {"source": "ROSS", "target": "MACBETH", "scene": 2, "t": 1745}, {"source": "ROSS", "target": "MACBETH", "scene": 2, "t": 1823}, {"source": "MACBETH", "target": "ROSS", "scene": 2, "t": 1737}, {"source": "LADY MACBETH", "target": "ROSS", "scene": 2, "t": 1746}, {"source": "LADY MACBETH", "target": "ROSS", "scene": 2, "t": 1824}, {"source": "LENNOX", "target": "LADY MACBETH", "scene": 2, "t": 1828}, {"source": "LADY MACBETH", "target": "LENNOX", "scene": 2, "t": 1830}, {"source": "FIRST WITCH", "target": "FIRST WITCH", "scene": 2, "t": 1865}, {"source": "HECATE", "target": "FIRST WITCH", "scene": 2, "t": 1866}, {"source": "FIRST WITCH", "target": "HECATE", "scene": 2, "t": 1902}, {"source": "LENNOX", "target": "LENNOX", "scene": 2, "t": 1913}, {"source": "LORD", "target": "LENNOX", "scene": 2, "t": 1937}, {"source": "LORD", "target": "LENNOX", "scene": 2, "t": 1954}, {"source": "LORD", "target": "LENNOX", "scene": 2, "t": 1965}, {"source": "LENNOX", "target": "LORD", "scene": 2, "t": 1953}, {"source": "LENNOX", "target": "LORD", "scene": 2, "t": 1958}, {"source": "FIRST WITCH", "target": "FIRST WITCH", "scene": 3, "t": 1979}, {"source": "FIRST WITCH", "target": "FIRST WITCH", "scene": 3, "t": 1988}, {"source": "FIRST WITCH", "target": "FIRST WITCH", "scene": 3, "t": 2059}, {"source": "SECOND WITCH", "target": "FIRST WITCH", "scene": 3, "t": 1980}, {"source": "SECOND WITCH", "target": "FIRST WITCH", "scene": 3, "t": 1988}, {"source": "SECOND WITCH", "target": "FIRST WITCH", "scene": 3, "t": 1990}, {"source": "SECOND WITCH", "target": "FIRST WITCH", "scene": 3, "t": 2015}, {"source": "SECOND WITCH", "target": "FIRST WITCH", "scene": 3, "t": 2050}, {"source": "SECOND WITCH", "target": "FIRST WITCH", "scene": 3, "t": 2059}, {"source": "SECOND WITCH", "target": "FIRST WITCH", "scene": 3, "t": 2118}, {"source": "THIRD WITCH", "target": "SECOND WITCH", "scene": 3, "t": 1981}, {"source": "THIRD WITCH", "target": "SECOND WITCH", "scene": 3, "t": 1998}, {"source": "THIRD WITCH", "target": "SECOND WITCH", "scene": 3, "t": 2000}, {"source": "THIRD WITCH", "target": "SECOND WITCH", "scene": 3, "t": 2051}, {"source": "THIRD WITCH", "target": "SECOND WITCH", "scene": 3, "t": 2119}, {"source": "FIRST WITCH", "target": "THIRD WITCH", "scene": 3, "t": 1982}, {"source": "FIRST WITCH", "target": "THIRD WITCH", "scene": 3, "t": 2013}, {"source": "FIRST WITCH", "target": "THIRD WITCH", "scene": 3, "t": 2052}, {"source": "FIRST WITCH", "target": "THIRD WITCH", "scene": 3, "t": 2120}, {"source": "THIRD WITCH", "target": "FIRST WITCH", "scene": 3, "t": 1988}, {"source": "THIRD WITCH", "target": "FIRST WITCH", "scene": 3, "t": 2000}, {"source": "THIRD WITCH", "target": "FIRST WITCH", "scene": 3, "t": 2059}, {"source": "SECOND WITCH", "target": "SECOND WITCH", "scene": 3, "t": 1990}, {"source": "SECOND WITCH", "target": "SECOND WITCH", "scene": 3, "t": 1998}, {"source": "SECOND WITCH", "target": "SECOND WITCH", "scene": 3, "t": 2015}, {"source": "SECOND WITCH", "target": "THIRD WITCH", "scene": 3, "t": 1990}, {"source": "SECOND WITCH", "target": "THIRD WITCH", "scene": 3, "t": 2013}, {"source": "SECOND WITCH", "target": "THIRD WITCH", "scene": 3, "t": 2015}, {"source": "SECOND WITCH", "target": "THIRD WITCH", "scene": 3, "t": 2120}, {"source": "FIRST WITCH", "target": "SECOND WITCH", "scene": 3, "t": 1998}, {"source": "THIRD WITCH", "target": "THIRD WITCH", "scene": 3, "t": 2000}, {"source": "THIRD WITCH", "target": "THIRD WITCH", "scene": 3, "t": 2013}, {"source": "THIRD WITCH", "target": "THIRD WITCH", "scene": 3, "t": 2120}, {"source": "HECATE", "target": "SECOND WITCH", "scene": 3, "t": 2020}, {"source": "SECOND WITCH", "target": "HECATE", "scene": 3, "t": 2027}, {"source": "MACBETH", "target": "SECOND WITCH", "scene": 3, "t": 2034}, {"source": "MACBETH", "target": "SECOND WITCH", "scene": 3, "t": 2037}, {"source": "MACBETH", "target": "SECOND WITCH", "scene": 3, "t": 2064}, {"source": "MACBETH", "target": "SECOND WITCH", "scene": 3, "t": 2113}, {"source": "MACBETH", "target": "SECOND WITCH", "scene": 3, "t": 2126}, {"source": "THIRD WITCH", "target": "MACBETH", "scene": 3, "t": 2036}, {"source": "THIRD WITCH", "target": "MACBETH", "scene": 3, "t": 2096}, {"source": "THIRD WITCH", "target": "MACBETH", "scene": 3, "t": 2112}, {"source": "FIRST WITCH", "target": "MACBETH", "scene": 3, "t": 2036}, {"source": "FIRST WITCH", "target": "MACBETH", "scene": 3, "t": 2049}, {"source": "FIRST WITCH", "target": "MACBETH", "scene": 3, "t": 2055}, {"source": "FIRST WITCH", "target": "MACBETH", "scene": 3, "t": 2065}, {"source": "FIRST WITCH", "target": "MACBETH", "scene": 3, "t": 2072}, {"source": "FIRST WITCH", "target": "MACBETH", "scene": 3, "t": 2096}, {"source": "FIRST WITCH", "target": "MACBETH", "scene": 3, "t": 2112}, {"source": "FIRST WITCH", "target": "MACBETH", "scene": 3, "t": 2117}, {"source": "FIRST WITCH", "target": "MACBETH", "scene": 3, "t": 2139}, {"source": "SECOND WITCH", "target": "MACBETH", "scene": 3, "t": 2036}, {"source": "SECOND WITCH", "target": "MACBETH", "scene": 3, "t": 2096}, {"source": "SECOND WITCH", "target": "MACBETH", "scene": 3, "t": 2112}, {"source": "MACBETH", "target": "THIRD WITCH", "scene": 3, "t": 2037}, {"source": "MACBETH", "target": "THIRD WITCH", "scene": 3, "t": 2064}, {"source": "MACBETH", "target": "THIRD WITCH", "scene": 3, "t": 2113}, {"source": "MACBETH", "target": "THIRD WITCH", "scene": 3, "t": 2126}, {"source": "MACBETH", "target": "FIRST WITCH", "scene": 3, "t": 2037}, {"source": "MACBETH", "target": "FIRST WITCH", "scene": 3, "t": 2054}, {"source": "MACBETH", "target": "FIRST WITCH", "scene": 3, "t": 2064}, {"source": "MACBETH", "target": "FIRST WITCH", "scene": 3, "t": 2113}, {"source": "MACBETH", "target": "FIRST WITCH", "scene": 3, "t": 2126}, {"source": "MACBETH", "target": "FIRST WITCH", "scene": 3, "t": 2149}, {"source": "FIRST APPARITION", "target": "FIRST WITCH", "scene": 3, "t": 2067}, {"source": "MACBETH", "target": "FIRST APPARITION", "scene": 3, "t": 2070}, {"source": "MACBETH", "target": "FIRST APPARITION", "scene": 3, "t": 2113}, {"source": "SECOND APPARITION", "target": "FIRST WITCH", "scene": 3, "t": 2077}, {"source": "MACBETH", "target": "SECOND APPARITION", "scene": 3, "t": 2078}, {"source": "MACBETH", "target": "SECOND APPARITION", "scene": 3, "t": 2083}, {"source": "MACBETH", "target": "SECOND APPARITION", "scene": 3, "t": 2113}, {"source": "SECOND APPARITION", "target": "MACBETH", "scene": 3, "t": 2079}, {"source": "SECOND APPARITION", "target": "MACBETH", "scene": 3, "t": 2096}, {"source": "SECOND APPARITION", "target": "MACBETH", "scene": 3, "t": 2112}, {"source": "FIRST APPARITION", "target": "MACBETH", "scene": 3, "t": 2096}, {"source": "FIRST APPARITION", "target": "MACBETH", "scene": 3, "t": 2112}, {"source": "THIRD APPARITION", "target": "SECOND APPARITION", "scene": 3, "t": 2097}, {"source": "THIRD APPARITION", "target": "THIRD WITCH", "scene": 3, "t": 2097}, {"source": "THIRD APPARITION", "target": "MACBETH", "scene": 3, "t": 2097}, {"source": "THIRD APPARITION", "target": "MACBETH", "scene": 3, "t": 2112}, {"source": "THIRD APPARITION", "target": "FIRST WITCH", "scene": 3, "t": 2097}, {"source": "THIRD APPARITION", "target": "SECOND WITCH", "scene": 3, "t": 2097}, {"source": "THIRD APPARITION", "target": "FIRST APPARITION", "scene": 3, "t": 2097}, {"source": "MACBETH", "target": "THIRD APPARITION", "scene": 3, "t": 2102}, {"source": "MACBETH", "target": "THIRD APPARITION", "scene": 3, "t": 2113}, {"source": "LENNOX", "target": "MACBETH", "scene": 3, "t": 2155}, {"source": "LENNOX", "target": "MACBETH", "scene": 3, "t": 2157}, {"source": "LENNOX", "target": "MACBETH", "scene": 3, "t": 2159}, {"source": "LENNOX", "target": "MACBETH", "scene": 3, "t": 2163}, {"source": "LENNOX", "target": "MACBETH", "scene": 3, "t": 2166}, {"source": "MACBETH", "target": "LENNOX", "scene": 3, "t": 2156}, {"source": "MACBETH", "target": "LENNOX", "scene": 3, "t": 2158}, {"source": "MACBETH", "target": "LENNOX", "scene": 3, "t": 2160}, {"source": "MACBETH", "target": "LENNOX", "scene": 3, "t": 2165}, {"source": "MACBETH", "target": "LENNOX", "scene": 3, "t": 2167}, {"source": "LADY MACDUFF", "target": "LADY MACDUFF", "scene": 3, "t": 2189}, {"source": "ROSS", "target": "LADY MACDUFF", "scene": 3, "t": 2190}, {"source": "ROSS", "target": "LADY MACDUFF", "scene": 3, "t": 2194}, {"source": "ROSS", "target": "LADY MACDUFF", "scene": 3, "t": 2205}, {"source": "ROSS", "target": "LADY MACDUFF", "scene": 3, "t": 2219}, {"source": "LADY MACDUFF", "target": "ROSS", "scene": 3, "t": 2191}, {"source": "LADY MACDUFF", "target": "ROSS", "scene": 3, "t": 2196}, {"source": "LADY MACDUFF", "target": "ROSS", "scene": 3, "t": 2218}, {"source": "LADY MACDUFF", "target": "ROSS", "scene": 3, "t": 2222}, {"source": "SON", "target": "LADY MACDUFF", "scene": 3, "t": 2224}, {"source": "SON", "target": "LADY MACDUFF", "scene": 3, "t": 2226}, {"source": "SON", "target": "LADY MACDUFF", "scene": 3, "t": 2229}, {"source": "SON", "target": "LADY MACDUFF", "scene": 3, "t": 2232}, {"source": "SON", "target": "LADY MACDUFF", "scene": 3, "t": 2234}, {"source": "SON", "target": "LADY MACDUFF", "scene": 3, "t": 2238}, {"source": "SON", "target": "LADY MACDUFF", "scene": 3, "t": 2240}, {"source": "SON", "target": "LADY MACDUFF", "scene": 3, "t": 2242}, {"source": "SON", "target": "LADY MACDUFF", "scene": 3, "t": 2245}, {"source": "SON", "target": "LADY MACDUFF", "scene": 3, "t": 2247}, {"source": "SON", "target": "LADY MACDUFF", "scene": 3, "t": 2249}, {"source": "SON", "target": "LADY MACDUFF", "scene": 3, "t": 2255}, {"source": "LADY MACDUFF", "target": "SON", "scene": 3, "t": 2225}, {"source": "LADY MACDUFF", "target": "SON", "scene": 3, "t": 2227}, {"source": "LADY MACDUFF", "target": "SON", "scene": 3, "t": 2231}, {"source": "LADY MACDUFF", "target": "SON", "scene": 3, "t": 2233}, {"source": "LADY MACDUFF", "target": "SON", "scene": 3, "t": 2235}, {"source": "LADY MACDUFF", "target": "SON", "scene": 3, "t": 2239}, {"source": "LADY MACDUFF", "target": "SON", "scene": 3, "t": 2241}, {"source": "LADY MACDUFF", "target": "SON", "scene": 3, "t": 2243}, {"source": "LADY MACDUFF", "target": "SON", "scene": 3, "t": 2246}, {"source": "LADY MACDUFF", "target": "SON", "scene": 3, "t": 2248}, {"source": "LADY MACDUFF", "target": "SON", "scene": 3, "t": 2252}, {"source": "LADY MACDUFF", "target": "SON", "scene": 3, "t": 2257}, {"source": "MESSENGER", "target": "LADY MACDUFF", "scene": 3, "t": 2261}, {"source": "LADY MACDUFF", "target": "MESSENGER", "scene": 3, "t": 2270}, {"source": "FIRST MURTHERER", "target": "LADY MACDUFF", "scene": 3, "t": 2280}, {"source": "FIRST MURTHERER", "target": "LADY MACDUFF", "scene": 3, "t": 2283}, {"source": "LADY MACDUFF", "target": "FIRST MURTHERER", "scene": 3, "t": 2281}, {"source": "SON", "target": "FIRST MURTHERER", "scene": 3, "t": 2284}, {"source": "SON", "target": "FIRST MURTHERER", "scene": 3, "t": 2288}, {"source": "FIRST MURTHERER", "target": "SON", "scene": 3, "t": 2285}, {"source": "MALCOLM", "target": "MALCOLM", "scene": 3, "t": 2301}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2303}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2320}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2328}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2336}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2356}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2363}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2376}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2396}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2413}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2416}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2453}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2465}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2483}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2485}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2549}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2558}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2563}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 3, "t": 2573}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2310}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2321}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2329}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2343}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2357}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2366}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2387}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2403}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2414}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2429}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2466}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2484}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2486}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2502}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2562}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2571}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 3, "t": 2579}, {"source": "MALCOLM", "target": "DOCTOR", "scene": 3, "t": 2458}, {"source": "MALCOLM", "target": "DOCTOR", "scene": 3, "t": 2464}, {"source": "DOCTOR", "target": "MALCOLM", "scene": 3, "t": 2459}, {"source": "ROSS", "target": "MALCOLM", "scene": 3, "t": 2488}, {"source": "ROSS", "target": "MALCOLM", "scene": 3, "t": 2503}, {"source": "ROSS", "target": "MALCOLM", "scene": 3, "t": 2525}, {"source": "MACDUFF", "target": "ROSS", "scene": 3, "t": 2489}, {"source": "MACDUFF", "target": "ROSS", "scene": 3, "t": 2500}, {"source": "MACDUFF", "target": "ROSS", "scene": 3, "t": 2505}, {"source": "MACDUFF", "target": "ROSS", "scene": 3, "t": 2507}, {"source": "MACDUFF", "target": "ROSS", "scene": 3, "t": 2509}, {"source": "MACDUFF", "target": "ROSS", "scene": 3, "t": 2511}, {"source": "MACDUFF", "target": "ROSS", "scene": 3, "t": 2529}, {"source": "MACDUFF", "target": "ROSS", "scene": 3, "t": 2535}, {"source": "MACDUFF", "target": "ROSS", "scene": 3, "t": 2540}, {"source": "MACDUFF", "target": "ROSS", "scene": 3, "t": 2552}, {"source": "ROSS", "target": "MACDUFF", "scene": 3, "t": 2490}, {"source": "ROSS", "target": "MACDUFF", "scene": 3, "t": 2506}, {"source": "ROSS", "target": "MACDUFF", "scene": 3, "t": 2508}, {"source": "ROSS", "target": "MACDUFF", "scene": 3, "t": 2510}, {"source": "ROSS", "target": "MACDUFF", "scene": 3, "t": 2512}, {"source": "ROSS", "target": "MACDUFF", "scene": 3, "t": 2532}, {"source": "ROSS", "target": "MACDUFF", "scene": 3, "t": 2537}, {"source": "ROSS", "target": "MACDUFF", "scene": 3, "t": 2541}, {"source": "ROSS", "target": "MACDUFF", "scene": 3, "t": 2550}, {"source": "ROSS", "target": "MACDUFF", "scene": 3, "t": 2554}, {"source": "MALCOLM", "target": "ROSS", "scene": 3, "t": 2520}, {"source": "MALCOLM", "target": "ROSS", "scene": 3, "t": 2545}, {"source": "MALCOLM", "target": "ROSS", "scene": 3, "t": 2555}, {"source": "DOCTOR", "target": "DOCTOR", "scene": 4, "t": 2598}, {"source": "GENTLEWOMAN", "target": "DOCTOR", "scene": 4, "t": 2600}, {"source": "GENTLEWOMAN", "target": "DOCTOR", "scene": 4, "t": 2612}, {"source": "GENTLEWOMAN", "target": "DOCTOR", "scene": 4, "t": 2614}, {"source": "GENTLEWOMAN", "target": "DOCTOR", "scene": 4, "t": 2622}, {"source": "GENTLEWOMAN", "target": "DOCTOR", "scene": 4, "t": 2625}, {"source": "GENTLEWOMAN", "target": "DOCTOR", "scene": 4, "t": 2627}, {"source": "GENTLEWOMAN", "target": "DOCTOR", "scene": 4, "t": 2651}, {"source": "GENTLEWOMAN", "target": "DOCTOR", "scene": 4, "t": 2658}, {"source": "GENTLEWOMAN", "target": "DOCTOR", "scene": 4, "t": 2661}, {"source": "GENTLEWOMAN", "target": "DOCTOR", "scene": 4, "t": 2680}, {"source": "GENTLEWOMAN", "target": "DOCTOR", "scene": 4, "t": 2690}, {"source": "DOCTOR", "target": "GENTLEWOMAN", "scene": 4, "t": 2607}, {"source": "DOCTOR", "target": "GENTLEWOMAN", "scene": 4, "t": 2613}, {"source": "DOCTOR", "target": "GENTLEWOMAN", "scene": 4, "t": 2621}, {"source": "DOCTOR", "target": "GENTLEWOMAN", "scene": 4, "t": 2624}, {"source": "DOCTOR", "target": "GENTLEWOMAN", "scene": 4, "t": 2626}, {"source": "DOCTOR", "target": "GENTLEWOMAN", "scene": 4, "t": 2660}, {"source": "DOCTOR", "target": "GENTLEWOMAN", "scene": 4, "t": 2662}, {"source": "DOCTOR", "target": "GENTLEWOMAN", "scene": 4, "t": 2681}, {"source": "LADY MACBETH", "target": "GENTLEWOMAN", "scene": 4, "t": 2631}, {"source": "LADY MACBETH", "target": "GENTLEWOMAN", "scene": 4, "t": 2654}, {"source": "DOCTOR", "target": "LADY MACBETH", "scene": 4, "t": 2632}, {"source": "DOCTOR", "target": "LADY MACBETH", "scene": 4, "t": 2644}, {"source": "DOCTOR", "target": "LADY MACBETH", "scene": 4, "t": 2650}, {"source": "DOCTOR", "target": "LADY MACBETH", "scene": 4, "t": 2657}, {"source": "DOCTOR", "target": "LADY MACBETH", "scene": 4, "t": 2672}, {"source": "DOCTOR", "target": "LADY MACBETH", "scene": 4, "t": 2679}, {"source": "LADY MACBETH", "target": "DOCTOR", "scene": 4, "t": 2635}, {"source": "LADY MACBETH", "target": "DOCTOR", "scene": 4, "t": 2645}, {"source": "LADY MACBETH", "target": "DOCTOR", "scene": 4, "t": 2667}, {"source": "LADY MACBETH", "target": "DOCTOR", "scene": 4, "t": 2673}, {"source": "MENTEITH", "target": "MENTEITH", "scene": 4, "t": 2701}, {"source": "ANGUS", "target": "MENTEITH", "scene": 4, "t": 2706}, {"source": "CAITHNESS", "target": "ANGUS", "scene": 4, "t": 2708}, {"source": "LENNOX", "target": "CAITHNESS", "scene": 4, "t": 2709}, {"source": "LENNOX", "target": "CAITHNESS", "scene": 4, "t": 2735}, {"source": "MENTEITH", "target": "LENNOX", "scene": 4, "t": 2713}, {"source": "CAITHNESS", "target": "MENTEITH", "scene": 4, "t": 2714}, {"source": "CAITHNESS", "target": "MENTEITH", "scene": 4, "t": 2730}, {"source": "ANGUS", "target": "CAITHNESS", "scene": 4, "t": 2719}, {"source": "MENTEITH", "target": "ANGUS", "scene": 4, "t": 2726}, {"source": "MACBETH", "target": "MACBETH", "scene": 4, "t": 2747}, {"source": "MACBETH", "target": "MACBETH", "scene": 4, "t": 2872}, {"source": "MACBETH", "target": "MACBETH", "scene": 4, "t": 2966}, {"source": "MACBETH", "target": "MACBETH", "scene": 4, "t": 3021}, {"source": "SERVANT", "target": "MACBETH", "scene": 4, "t": 2762}, {"source": "SERVANT", "target": "MACBETH", "scene": 4, "t": 2764}, {"source": "SERVANT", "target": "MACBETH", "scene": 4, "t": 2769}, {"source": "MACBETH", "target": "SERVANT", "scene": 4, "t": 2763}, {"source": "MACBETH", "target": "SERVANT", "scene": 4, "t": 2765}, {"source": "MACBETH", "target": "SERVANT", "scene": 4, "t": 2770}, {"source": "SEYTON", "target": "MACBETH", "scene": 4, "t": 2785}, {"source": "SEYTON", "target": "MACBETH", "scene": 4, "t": 2787}, {"source": "SEYTON", "target": "MACBETH", "scene": 4, "t": 2790}, {"source": "SEYTON", "target": "MACBETH", "scene": 4, "t": 2881}, {"source": "SEYTON", "target": "MACBETH", "scene": 4, "t": 2892}, {"source": "MACBETH", "target": "SEYTON", "scene": 4, "t": 2786}, {"source": "MACBETH", "target": "SEYTON", "scene": 4, "t": 2788}, {"source": "MACBETH", "target": "SEYTON", "scene": 4, "t": 2791}, {"source": "MACBETH", "target": "SEYTON", "scene": 4, "t": 2882}, {"source": "MACBETH", "target": "SEYTON", "scene": 4, "t": 2893}, {"source": "DOCTOR", "target": "MACBETH", "scene": 4, "t": 2795}, {"source": "DOCTOR", "target": "MACBETH", "scene": 4, "t": 2805}, {"source": "DOCTOR", "target": "MACBETH", "scene": 4, "t": 2817}, {"source": "DOCTOR", "target": "MACBETH", "scene": 4, "t": 2822}, {"source": "MACBETH", "target": "DOCTOR", "scene": 4, "t": 2798}, {"source": "MACBETH", "target": "DOCTOR", "scene": 4, "t": 2807}, {"source": "MACBETH", "target": "DOCTOR", "scene": 4, "t": 2819}, {"source": "MALCOLM", "target": "MALCOLM", "scene": 4, "t": 2835}, {"source": "MALCOLM", "target": "MALCOLM", "scene": 4, "t": 2945}, {"source": "MALCOLM", "target": "MALCOLM", "scene": 4, "t": 3074}, {"source": "MENTEITH", "target": "MALCOLM", "scene": 4, "t": 2837}, {"source": "SIWARD", "target": "MENTEITH", "scene": 4, "t": 2838}, {"source": "MENTEITH", "target": "SIWARD", "scene": 4, "t": 2839}, {"source": "MALCOLM", "target": "MENTEITH", "scene": 4, "t": 2840}, {"source": "SOLDIERS", "target": "MALCOLM", "scene": 4, "t": 2844}, {"source": "SIWARD", "target": "SOLDIERS", "scene": 4, "t": 2845}, {"source": "MALCOLM", "target": "SIWARD", "scene": 4, "t": 2848}, {"source": "MALCOLM", "target": "SIWARD", "scene": 4, "t": 3008}, {"source": "MALCOLM", "target": "SIWARD", "scene": 4, "t": 3077}, {"source": "MALCOLM", "target": "SIWARD", "scene": 4, "t": 3093}, {"source": "MALCOLM", "target": "SIWARD", "scene": 4, "t": 3108}, {"source": "MACDUFF", "target": "MALCOLM", "scene": 4, "t": 2853}, {"source": "SIWARD", "target": "MACDUFF", "scene": 4, "t": 2856}, {"source": "SIWARD", "target": "MACDUFF", "scene": 4, "t": 3003}, {"source": "SIWARD", "target": "MACDUFF", "scene": 4, "t": 3107}, {"source": "MESSENGER", "target": "MACBETH", "scene": 4, "t": 2909}, {"source": "MESSENGER", "target": "MACBETH", "scene": 4, "t": 2913}, {"source": "MESSENGER", "target": "MACBETH", "scene": 4, "t": 2917}, {"source": "MACBETH", "target": "MESSENGER", "scene": 4, "t": 2912}, {"source": "MACBETH", "target": "MESSENGER", "scene": 4, "t": 2916}, {"source": "MACBETH", "target": "MESSENGER", "scene": 4, "t": 2920}, {"source": "SIWARD", "target": "MALCOLM", "scene": 4, "t": 2951}, {"source": "SIWARD", "target": "MALCOLM", "scene": 4, "t": 3010}, {"source": "SIWARD", "target": "MALCOLM", "scene": 4, "t": 3075}, {"source": "SIWARD", "target": "MALCOLM", "scene": 4, "t": 3095}, {"source": "MACDUFF", "target": "SIWARD", "scene": 4, "t": 2954}, {"source": "MACDUFF", "target": "SIWARD", "scene": 4, "t": 3101}, {"source": "YOUNG SIWARD", "target": "MACBETH", "scene": 4, "t": 2973}, {"source": "YOUNG SIWARD", "target": "MACBETH", "scene": 4, "t": 2975}, {"source": "YOUNG SIWARD", "target": "MACBETH", "scene": 4, "t": 2978}, {"source": "MACBETH", "target": "YOUNG SIWARD", "scene": 4, "t": 2974}, {"source": "MACBETH", "target": "YOUNG SIWARD", "scene": 4, "t": 2977}, {"source": "MACBETH", "target": "YOUNG SIWARD", "scene": 4, "t": 2980}, {"source": "MACDUFF", "target": "MACBETH", "scene": 4, "t": 2990}, {"source": "MACDUFF", "target": "MACBETH", "scene": 4, "t": 3027}, {"source": "MACDUFF", "target": "MACBETH", "scene": 4, "t": 3031}, {"source": "MACDUFF", "target": "MACBETH", "scene": 4, "t": 3040}, {"source": "MACDUFF", "target": "MACBETH", "scene": 4, "t": 3050}, {"source": "MACBETH", "target": "MACDUFF", "scene": 4, "t": 3028}, {"source": "MACBETH", "target": "MACDUFF", "scene": 4, "t": 3034}, {"source": "MACBETH", "target": "MACDUFF", "scene": 4, "t": 3044}, {"source": "MACBETH", "target": "MACDUFF", "scene": 4, "t": 3055}, {"source": "ROSS", "target": "MALCOLM", "scene": 4, "t": 3078}, {"source": "SIWARD", "target": "ROSS", "scene": 4, "t": 3083}, {"source": "SIWARD", "target": "ROSS", "scene": 4, "t": 3087}, {"source": "SIWARD", "target": "ROSS", "scene": 4, "t": 3089}, {"source": "ROSS", "target": "SIWARD", "scene": 4, "t": 3084}, {"source": "ROSS", "target": "SIWARD", "scene": 4, "t": 3088}, {"source": "MACDUFF", "target": "MACDUFF", "scene": 4, "t": 3107}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 4, "t": 3107}, {"source": "MALCOLM", "target": "MACDUFF", "scene": 4, "t": 3108}, {"source": "ROSS", "target": "MACDUFF", "scene": 4, "t": 3107}, {"source": "MALCOLM", "target": "ROSS", "scene": 4, "t": 3108}], "Y": [{"h": 0, "name": "FIRST WITCH", "scene": 3}, {"h": -6, "name": "LENNOX", "scene": 1}, {"h": -24, "name": "DONALBAIN", "scene": 1}, {"h": -22, "name": "MACDUFF", "scene": 3}, {"h": -12, "name": "MESSENGER", "scene": 0}, {"h": -27, "name": "SIWARD", "scene": 4}, {"h": -14, "name": "SERVANT", "scene": 2}, {"h": -18, "name": "FIRST MURTHERER", "scene": 2}, {"h": -21, "name": "FIRST WITCH", "scene": 0}, {"h": -10, "name": "LADY MACBETH", "scene": 1}, {"h": -18, "name": "YOUNG SIWARD", "scene": 4}, {"h": -26, "name": "GENTLEWOMAN", "scene": 4}, {"h": -2, "name": "THIRD APPARITION", "scene": 3}, {"h": -4, "name": "SECOND APPARITION", "scene": 3}, {"h": -6, "name": "LENNOX", "scene": 2}, {"h": -23, "name": "MALCOLM", "scene": 1}, {"h": -19, "name": "BANQUO", "scene": 1}, {"h": -13, "name": "MACBETH", "scene": 0}, {"h": -19, "name": "MENTEITH", "scene": 4}, {"h": -29, "name": "MALCOLM", "scene": 4}, {"h": -6, "name": "LENNOX", "scene": 3}, {"h": 1, "name": "SECOND WITCH", "scene": 3}, {"h": -17, "name": "SERVANT", "scene": 4}, {"h": -24, "name": "MESSENGER", "scene": 3}, {"h": -28, "name": "LADY MACBETH", "scene": 4}, {"h": -11, "name": "DUNCAN", "scene": 0}, {"h": -18, "name": "FIRST MURTHERER", "scene": 3}, {"h": -5, "name": "LORD", "scene": 2}, {"h": -8, "name": "ANGUS", "scene": 0}, {"h": -6, "name": "LENNOX", "scene": 4}, {"h": -30, "name": "ROSS", "scene": 4}, {"h": -16, "name": "LADY MACBETH", "scene": 2}, {"h": -23, "name": "MALCOLM", "scene": 3}, {"h": -1, "name": "FIRST APPARITION", "scene": 3}, {"h": -11, "name": "ATTENDANT", "scene": 2}, {"h": -15, "name": "SECOND MURTHERER", "scene": 2}, {"h": -20, "name": "SERGEANT", "scene": 0}, {"h": -19, "name": "BANQUO", "scene": 0}, {"h": -20, "name": "LADY MACDUFF", "scene": 3}, {"h": -3, "name": "THIRD WITCH", "scene": 3}, {"h": 2, "name": "HECATE", "scene": 3}, {"h": -16, "name": "SEYTON", "scene": 4}, {"h": -15, "name": "MACBETH", "scene": 4}, {"h": -21, "name": "ROSS", "scene": 3}, {"h": -13, "name": "MACBETH", "scene": 2}, {"h": -31, "name": "SOLDIERS", "scene": 4}, {"h": -22, "name": "MACDUFF", "scene": 4}, {"h": 0, "name": "FIRST WITCH", "scene": 2}, {"h": -21, "name": "MESSENGER", "scene": 4}, {"h": -22, "name": "PORTER", "scene": 1}, {"h": -6, "name": "LENNOX", "scene": 0}, {"h": -14, "name": "CAITHNESS", "scene": 4}, {"h": -19, "name": "SON", "scene": 3}, {"h": -25, "name": "DOCTOR", "scene": 4}, {"h": -20, "name": "MACDUFF", "scene": 1}, {"h": -20, "name": "ANGUS", "scene": 4}, {"h": -26, "name": "OLD MAN", "scene": 1}, {"h": -25, "name": "FLEANCE", "scene": 1}, {"h": -21, "name": "ROSS", "scene": 2}, {"h": -10, "name": "LADY MACBETH", "scene": 0}, {"h": -5, "name": "MACBETH", "scene": 3}, {"h": -7, "name": "ROSS", "scene": 0}, {"h": -12, "name": "LORDS", "scene": 2}, {"h": 2, "name": "HECATE", "scene": 2}, {"h": -23, "name": "SECOND WITCH", "scene": 0}, {"h": -19, "name": "BANQUO", "scene": 2}, {"h": -9, "name": "MALCOLM", "scene": 0}, {"h": -13, "name": "MACBETH", "scene": 1}, {"h": -25, "name": "DOCTOR", "scene": 3}, {"h": -17, "name": "THIRD MURTHERER", "scene": 2}, {"h": -22, "name": "THIRD WITCH", "scene": 0}, {"h": -21, "name": "ROSS", "scene": 1}], "nodes": [{"segments": [0, 1, 2, 3, 4], "name": "LENNOX"}, {"segments": [2, 3], "name": "FIRST WITCH"}, {"segments": [1], "name": "DONALBAIN"}, {"segments": [3, 4], "name": "MACDUFF"}, {"segments": [0], "name": "MESSENGER"}, {"segments": [4], "name": "SIWARD"}, {"segments": [2], "name": "SERVANT"}, {"segments": [2, 3], "name": "FIRST MURTHERER"}, {"segments": [0], "name": "FIRST WITCH"}, {"segments": [0, 1, 2], "name": "LADY MACBETH"}, {"segments": [4], "name": "YOUNG SIWARD"}, {"segments": [3], "name": "SECOND APPARITION"}, {"segments": [4], "name": "GENTLEWOMAN"}, {"segments": [0, 1, 2, 3, 4], "name": "ROSS"}, {"segments": [0, 1], "name": "MALCOLM"}, {"segments": [0], "name": "SERGEANT"}, {"segments": [3], "name": "SON"}, {"segments": [0, 1, 2], "name": "BANQUO"}, {"segments": [3], "name": "SECOND WITCH"}, {"segments": [3], "name": "THIRD WITCH"}, {"segments": [3, 4], "name": "MESSENGER"}, {"segments": [4], "name": "LADY MACBETH"}, {"segments": [0], "name": "DUNCAN"}, {"segments": [2], "name": "LORD"}, {"segments": [1], "name": "FLEANCE"}, {"segments": [0], "name": "ANGUS"}, {"segments": [3, 4], "name": "MALCOLM"}, {"segments": [3], "name": "FIRST APPARITION"}, {"segments": [2], "name": "ATTENDANT"}, {"segments": [2], "name": "SECOND MURTHERER"}, {"segments": [3], "name": "LADY MACDUFF"}, {"segments": [0, 1, 2, 3, 4], "name": "MACBETH"}, {"segments": [2, 3], "name": "HECATE"}, {"segments": [4], "name": "SEYTON"}, {"segments": [4], "name": "SOLDIERS"}, {"segments": [1], "name": "PORTER"}, {"segments": [4], "name": "CAITHNESS"}, {"segments": [2], "name": "THIRD MURTHERER"}, {"segments": [3, 4], "name": "DOCTOR"}, {"segments": [1], "name": "MACDUFF"}, {"segments": [4], "name": "ANGUS"}, {"segments": [1], "name": "OLD MAN"}, {"segments": [0], "name": "THIRD WITCH"}, {"segments": [2], "name": "LORDS"}, {"segments": [0], "name": "SECOND WITCH"}, {"segments": [4], "name": "SERVANT"}, {"segments": [3], "name": "THIRD APPARITION"}, {"segments": [4], "name": "MENTEITH"}], "order": [0, 1, 2, 3, 4], "scenes": {"0": {"nodes": {"LENNOX": {"extent": [338, 340]}, "DUNCAN": {"extent": [283, 792]}, "ANGUS": {"extent": [483, 502]}, "MALCOLM": {"extent": [286, 574]}, "THIRD WITCH": {"extent": [265, 446]}, "LADY MACBETH": {"extent": [639, 884]}, "MACBETH": {"extent": [414, 884]}, "MESSENGER": {"extent": [676, 684]}, "SERGEANT": {"extent": [291, 330]}, "BANQUO": {"extent": [414, 755]}, "FIRST WITCH": {"extent": [261, 447]}, "SECOND WITCH": {"extent": [263, 444]}, "ROSS": {"extent": [340, 502]}}, "extent": [261, 884]}, "1": {"nodes": {"LENNOX": {"extent": [1152, 1246]}, "MACDUFF": {"extent": [1123, 1363]}, "FLEANCE": {"extent": [903, 906]}, "MALCOLM": {"extent": [1239, 1294]}, "OLD MAN": {"extent": [1310, 1364]}, "MACBETH": {"extent": [917, 1287]}, "LADY MACBETH": {"extent": [988, 1282]}, "DONALBAIN": {"extent": [1234, 1294]}, "BANQUO": {"extent": [902, 1287]}, "PORTER": {"extent": [1095, 1147]}, "ROSS": {"extent": [1314, 1364]}}, "extent": [902, 1364]}, "2": {"nodes": {"SECOND MURTHERER": {"extent": [1504, 1711]}, "LORDS": {"extent": [1677, 1795]}, "LENNOX": {"extent": [1726, 1965]}, "SERVANT": {"extent": [1557, 1561]}, "HECATE": {"extent": [1866, 1902]}, "MACBETH": {"extent": [1394, 1853]}, "LADY MACBETH": {"extent": [1395, 1853]}, "THIRD MURTHERER": {"extent": [1630, 1662]}, "FIRST MURTHERER": {"extent": [1467, 1664]}, "BANQUO": {"extent": [1380, 1659]}, "FIRST WITCH": {"extent": [1865, 1902]}, "LORD": {"extent": [1937, 1965]}, "ATTENDANT": {"extent": [1434, 1435]}, "ROSS": {"extent": [1734, 1824]}}, "extent": [1380, 1965]}, "3": {"nodes": {"LADY MACDUFF": {"extent": [2189, 2283]}, "LENNOX": {"extent": [2155, 2167]}, "MACDUFF": {"extent": [2303, 2579]}, "SECOND APPARITION": {"extent": [2077, 2113]}, "DOCTOR": {"extent": [2458, 2464]}, "MALCOLM": {"extent": [2301, 2579]}, "HECATE": {"extent": [2020, 2027]}, "THIRD WITCH": {"extent": [1981, 2126]}, "MACBETH": {"extent": [2034, 2167]}, "MESSENGER": {"extent": [2261, 2270]}, "FIRST MURTHERER": {"extent": [2280, 2288]}, "FIRST WITCH": {"extent": [1979, 2149]}, "SECOND WITCH": {"extent": [1980, 2126]}, "THIRD APPARITION": {"extent": [2097, 2113]}, "SON": {"extent": [2224, 2288]}, "FIRST APPARITION": {"extent": [2067, 2113]}, "ROSS": {"extent": [2190, 2555]}}, "extent": [1979, 2579]}, "4": {"nodes": {"LENNOX": {"extent": [2709, 2735]}, "MACDUFF": {"extent": [2853, 3108]}, "DOCTOR": {"extent": [2598, 2822]}, "SERVANT": {"extent": [2762, 2770]}, "ANGUS": {"extent": [2706, 2726]}, "SEYTON": {"extent": [2785, 2893]}, "MACBETH": {"extent": [2747, 3055]}, "LADY MACBETH": {"extent": [2631, 2679]}, "CAITHNESS": {"extent": [2708, 2735]}, "MESSENGER": {"extent": [2909, 2920]}, "SIWARD": {"extent": [2838, 3108]}, "SOLDIERS": {"extent": [2844, 2845]}, "YOUNG SIWARD": {"extent": [2973, 2980]}, "GENTLEWOMAN": {"extent": [2600, 2690]}, "MALCOLM": {"extent": [2835, 3108]}, "MENTEITH": {"extent": [2701, 2840]}, "ROSS": {"extent": [3078, 3108]}}, "extent": [2598, 3108]}}}

==> anc/midsummer_night_s_dream_storyline.json <==
{"colors": {"THESEUS": 0, "DEMETRIUS": 4, "BOTTOM": 2, "HERMIA": 3, "PUCK": 1, "TITANIA": 5, "HELENA": 6, "LYSANDER": 7, "QUINCE": 8, "OBERON": 9}, "links": [{"source": "THESEUS", "target": "THESEUS", "scene": 0, "t": 259}, {"source": "HIPPOLYTA", "target": "THESEUS", "scene": 0, "t": 265}, {"source": "THESEUS", "target": "HIPPOLYTA", "scene": 0, "t": 270}, {"source": "EGEUS", "target": "THESEUS", "scene": 0, "t": 283}, {"source": "EGEUS", "target": "THESEUS", "scene": 0, "t": 285}, {"source": "EGEUS", "target": "THESEUS", "scene": 0, "t": 391}, {"source": "THESEUS", "target": "EGEUS", "scene": 0, "t": 284}, {"source": "THESEUS", "target": "EGEUS", "scene": 0, "t": 309}, {"source": "HERMIA", "target": "THESEUS", "scene": 0, "t": 316}, {"source": "HERMIA", "target": "THESEUS", "scene": 0, "t": 320}, {"source": "HERMIA", "target": "THESEUS", "scene": 0, "t": 322}, {"source": "HERMIA", "target": "THESEUS", "scene": 0, "t": 343}, {"source": "THESEUS", "target": "HERMIA", "scene": 0, "t": 317}, {"source": "THESEUS", "target": "HERMIA", "scene": 0, "t": 321}, {"source": "THESEUS", "target": "HERMIA", "scene": 0, "t": 329}, {"source": "THESEUS", "target": "HERMIA", "scene": 0, "t": 347}, {"source": "DEMETRIUS", "target": "THESEUS", "scene": 0, "t": 355}, {"source": "LYSANDER", "target": "DEMETRIUS", "scene": 0, "t": 357}, {"source": "EGEUS", "target": "LYSANDER", "scene": 0, "t": 359}, {"source": "LYSANDER", "target": "EGEUS", "scene": 0, "t": 363}, {"source": "LYSANDER", "target": "EGEUS", "scene": 0, "t": 393}, {"source": "THESEUS", "target": "LYSANDER", "scene": 0, "t": 375}, {"source": "HERMIA", "target": "LYSANDER", "scene": 0, "t": 395}, {"source": "HERMIA", "target": "LYSANDER", "scene": 0, "t": 401}, {"source": "HERMIA", "target": "LYSANDER", "scene": 0, "t": 403}, {"source": "HERMIA", "target": "LYSANDER", "scene": 0, "t": 405}, {"source": "HERMIA", "target": "LYSANDER", "scene": 0, "t": 415}, {"source": "HERMIA", "target": "LYSANDER", "scene": 0, "t": 434}, {"source": "HERMIA", "target": "LYSANDER", "scene": 0, "t": 449}, {"source": "HERMIA", "target": "LYSANDER", "scene": 0, "t": 483}, {"source": "LYSANDER", "target": "HERMIA", "scene": 0, "t": 397}, {"source": "LYSANDER", "target": "HERMIA", "scene": 0, "t": 402}, {"source": "LYSANDER", "target": "HERMIA", "scene": 0, "t": 404}, {"source": "LYSANDER", "target": "HERMIA", "scene": 0, "t": 406}, {"source": "LYSANDER", "target": "HERMIA", "scene": 0, "t": 421}, {"source": "LYSANDER", "target": "HERMIA", "scene": 0, "t": 445}, {"source": "LYSANDER", "target": "HERMIA", "scene": 0, "t": 477}, {"source": "LYSANDER", "target": "HERMIA", "scene": 0, "t": 493}, {"source": "HELENA", "target": "HERMIA", "scene": 0, "t": 450}, {"source": "HELENA", "target": "HERMIA", "scene": 0, "t": 464}, {"source": "HELENA", "target": "HERMIA", "scene": 0, "t": 466}, {"source": "HELENA", "target": "HERMIA", "scene": 0, "t": 468}, {"source": "HELENA", "target": "HERMIA", "scene": 0, "t": 470}, {"source": "HERMIA", "target": "HELENA", "scene": 0, "t": 463}, {"source": "HERMIA", "target": "HELENA", "scene": 0, "t": 465}, {"source": "HERMIA", "target": "HELENA", "scene": 0, "t": 467}, {"source": "HERMIA", "target": "HELENA", "scene": 0, "t": 469}, {"source": "HERMIA", "target": "HELENA", "scene": 0, "t": 471}, {"source": "HELENA", "target": "LYSANDER", "scene": 0, "t": 495}, {"source": "QUINCE", "target": "QUINCE", "scene": 0, "t": 530}, {"source": "BOTTOM", "target": "QUINCE", "scene": 0, "t": 531}, {"source": "BOTTOM", "target": "QUINCE", "scene": 0, "t": 538}, {"source": "BOTTOM", "target": "QUINCE", "scene": 0, "t": 543}, {"source": "BOTTOM", "target": "QUINCE", "scene": 0, "t": 549}, {"source": "BOTTOM", "target": "QUINCE", "scene": 0, "t": 551}, {"source": "BOTTOM", "target": "QUINCE", "scene": 0, "t": 553}, {"source": "BOTTOM", "target": "QUINCE", "scene": 0, "t": 585}, {"source": "BOTTOM", "target": "QUINCE", "scene": 0, "t": 590}, {"source": "BOTTOM", "target": "QUINCE", "scene": 0, "t": 604}, {"source": "BOTTOM", "target": "QUINCE", "scene": 0, "t": 611}, {"source": "BOTTOM", "target": "QUINCE", "scene": 0, "t": 625}, {"source": "BOTTOM", "target": "QUINCE", "scene": 0, "t": 629}, {"source": "BOTTOM", "target": "QUINCE", "scene": 0, "t": 647}, {"source": "BOTTOM", "target": "QUINCE", "scene": 0, "t": 651}, {"source": "QUINCE", "target": "BOTTOM", "scene": 0, "t": 534}, {"source": "QUINCE", "target": "BOTTOM", "scene": 0, "t": 541}, {"source": "QUINCE", "target": "BOTTOM", "scene": 0, "t": 548}, {"source": "QUINCE", "target": "BOTTOM", "scene": 0, "t": 550}, {"source": "QUINCE", "target": "BOTTOM", "scene": 0, "t": 552}, {"source": "QUINCE", "target": "BOTTOM", "scene": 0, "t": 575}, {"source": "QUINCE", "target": "BOTTOM", "scene": 0, "t": 589}, {"source": "QUINCE", "target": "BOTTOM", "scene": 0, "t": 591}, {"source": "QUINCE", "target": "BOTTOM", "scene": 0, "t": 608}, {"source": "QUINCE", "target": "BOTTOM", "scene": 0, "t": 620}, {"source": "QUINCE", "target": "BOTTOM", "scene": 0, "t": 628}, {"source": "QUINCE", "target": "BOTTOM", "scene": 0, "t": 633}, {"source": "QUINCE", "target": "BOTTOM", "scene": 0, "t": 650}, {"source": "FLUTE", "target": "QUINCE", "scene": 0, "t": 576}, {"source": "FLUTE", "target": "QUINCE", "scene": 0, "t": 578}, {"source": "FLUTE", "target": "QUINCE", "scene": 0, "t": 580}, {"source": "FLUTE", "target": "QUINCE", "scene": 0, "t": 611}, {"source": "QUINCE", "target": "FLUTE", "scene": 0, "t": 577}, {"source": "QUINCE", "target": "FLUTE", "scene": 0, "t": 579}, {"source": "QUINCE", "target": "FLUTE", "scene": 0, "t": 582}, {"source": "STARVELING", "target": "QUINCE", "scene": 0, "t": 592}, {"source": "STARVELING", "target": "QUINCE", "scene": 0, "t": 611}, {"source": "QUINCE", "target": "STARVELING", "scene": 0, "t": 593}, {"source": "SNOUT", "target": "QUINCE", "scene": 0, "t": 595}, {"source": "SNOUT", "target": "QUINCE", "scene": 0, "t": 611}, {"source": "QUINCE", "target": "SNOUT", "scene": 0, "t": 596}, {"source": "SNUG", "target": "QUINCE", "scene": 0, "t": 600}, {"source": "SNUG", "target": "QUINCE", "scene": 0, "t": 611}, {"source": "QUINCE", "target": "SNUG", "scene": 0, "t": 603}, {"source": "BOTTOM", "target": "BOTTOM", "scene": 0, "t": 612}, {"source": "BOTTOM", "target": "FLUTE", "scene": 0, "t": 612}, {"source": "BOTTOM", "target": "SNOUT", "scene": 0, "t": 612}, {"source": "BOTTOM", "target": "SNUG", "scene": 0, "t": 612}, {"source": "BOTTOM", "target": "STARVELING", "scene": 0, "t": 612}, {"source": "PUCK", "target": "PUCK", "scene": 1, "t": 665}, {"source": "FIRST FAIRY", "target": "PUCK", "scene": 1, "t": 666}, {"source": "FIRST FAIRY", "target": "PUCK", "scene": 1, "t": 697}, {"source": "FIRST FAIRY", "target": "PUCK", "scene": 1, "t": 725}, {"source": "PUCK", "target": "FIRST FAIRY", "scene": 1, "t": 683}, {"source": "PUCK", "target": "FIRST FAIRY", "scene": 1, "t": 708}, {"source": "OBERON", "target": "FIRST FAIRY", "scene": 1, "t": 730}, {"source": "OBERON", "target": "FIRST FAIRY", "scene": 1, "t": 992}, {"source": "TITANIA", "target": "OBERON", "scene": 1, "t": 731}, {"source": "TITANIA", "target": "OBERON", "scene": 1, "t": 734}, {"source": "TITANIA", "target": "OBERON", "scene": 1, "t": 751}, {"source": "TITANIA", "target": "OBERON", "scene": 1, "t": 792}, {"source": "TITANIA", "target": "OBERON", "scene": 1, "t": 810}, {"source": "TITANIA", "target": "OBERON", "scene": 1, "t": 815}, {"source": "OBERON", "target": "TITANIA", "scene": 1, "t": 733}, {"source": "OBERON", "target": "TITANIA", "scene": 1, "t": 744}, {"source": "OBERON", "target": "TITANIA", "scene": 1, "t": 788}, {"source": "OBERON", "target": "TITANIA", "scene": 1, "t": 809}, {"source": "OBERON", "target": "TITANIA", "scene": 1, "t": 814}, {"source": "OBERON", "target": "TITANIA", "scene": 1, "t": 818}, {"source": "PUCK", "target": "OBERON", "scene": 1, "t": 827}, {"source": "PUCK", "target": "OBERON", "scene": 1, "t": 848}, {"source": "PUCK", "target": "OBERON", "scene": 1, "t": 929}, {"source": "PUCK", "target": "OBERON", "scene": 1, "t": 950}, {"source": "OBERON", "target": "PUCK", "scene": 1, "t": 828}, {"source": "OBERON", "target": "PUCK", "scene": 1, "t": 850}, {"source": "OBERON", "target": "PUCK", "scene": 1, "t": 930}, {"source": "DEMETRIUS", "target": "OBERON", "scene": 1, "t": 865}, {"source": "HELENA", "target": "DEMETRIUS", "scene": 1, "t": 872}, {"source": "HELENA", "target": "DEMETRIUS", "scene": 1, "t": 879}, {"source": "HELENA", "target": "DEMETRIUS", "scene": 1, "t": 890}, {"source": "HELENA", "target": "DEMETRIUS", "scene": 1, "t": 897}, {"source": "HELENA", "target": "DEMETRIUS", "scene": 1, "t": 906}, {"source": "HELENA", "target": "DEMETRIUS", "scene": 1, "t": 915}, {"source": "HELENA", "target": "DEMETRIUS", "scene": 1, "t": 1061}, {"source": "HELENA", "target": "DEMETRIUS", "scene": 1, "t": 1063}, {"source": "DEMETRIUS", "target": "HELENA", "scene": 1, "t": 876}, {"source": "DEMETRIUS", "target": "HELENA", "scene": 1, "t": 888}, {"source": "DEMETRIUS", "target": "HELENA", "scene": 1, "t": 891}, {"source": "DEMETRIUS", "target": "HELENA", "scene": 1, "t": 904}, {"source": "DEMETRIUS", "target": "HELENA", "scene": 1, "t": 912}, {"source": "DEMETRIUS", "target": "HELENA", "scene": 1, "t": 1060}, {"source": "DEMETRIUS", "target": "HELENA", "scene": 1, "t": 1062}, {"source": "OBERON", "target": "HELENA", "scene": 1, "t": 923}, {"source": "TITANIA", "target": "TITANIA", "scene": 1, "t": 960}, {"source": "FIRST FAIRY", "target": "TITANIA", "scene": 1, "t": 971}, {"source": "CHORUS", "target": "FIRST FAIRY", "scene": 1, "t": 975}, {"source": "SECOND FAIRY", "target": "CHORUS", "scene": 1, "t": 982}, {"source": "CHORUS", "target": "SECOND FAIRY", "scene": 1, "t": 986}, {"source": "FIRST FAIRY", "target": "CHORUS", "scene": 1, "t": 987}, {"source": "LYSANDER", "target": "OBERON", "scene": 1, "t": 1003}, {"source": "HERMIA", "target": "LYSANDER", "scene": 1, "t": 1007}, {"source": "HERMIA", "target": "LYSANDER", "scene": 1, "t": 1011}, {"source": "HERMIA", "target": "LYSANDER", "scene": 1, "t": 1021}, {"source": "HERMIA", "target": "LYSANDER", "scene": 1, "t": 1033}, {"source": "HERMIA", "target": "LYSANDER", "scene": 1, "t": 1121}, {"source": "LYSANDER", "target": "HERMIA", "scene": 1, "t": 1009}, {"source": "LYSANDER", "target": "HERMIA", "scene": 1, "t": 1013}, {"source": "LYSANDER", "target": "HERMIA", "scene": 1, "t": 1030}, {"source": "PUCK", "target": "HERMIA", "scene": 1, "t": 1038}, {"source": "HELENA", "target": "PUCK", "scene": 1, "t": 1059}, {"source": "LYSANDER", "target": "HELENA", "scene": 1, "t": 1078}, {"source": "LYSANDER", "target": "HELENA", "scene": 1, "t": 1087}, {"source": "LYSANDER", "target": "HELENA", "scene": 1, "t": 1111}, {"source": "HELENA", "target": "LYSANDER", "scene": 1, "t": 1084}, {"source": "HELENA", "target": "LYSANDER", "scene": 1, "t": 1099}, {"source": "BOTTOM", "target": "BOTTOM", "scene": 2, "t": 1146}, {"source": "QUINCE", "target": "BOTTOM", "scene": 2, "t": 1147}, {"source": "QUINCE", "target": "BOTTOM", "scene": 2, "t": 1154}, {"source": "QUINCE", "target": "BOTTOM", "scene": 2, "t": 1171}, {"source": "QUINCE", "target": "BOTTOM", "scene": 2, "t": 1200}, {"source": "QUINCE", "target": "BOTTOM", "scene": 2, "t": 1208}, {"source": "QUINCE", "target": "BOTTOM", "scene": 2, "t": 1212}, {"source": "QUINCE", "target": "BOTTOM", "scene": 2, "t": 1229}, {"source": "QUINCE", "target": "BOTTOM", "scene": 2, "t": 1244}, {"source": "QUINCE", "target": "BOTTOM", "scene": 2, "t": 1269}, {"source": "QUINCE", "target": "BOTTOM", "scene": 2, "t": 1293}, {"source": "BOTTOM", "target": "QUINCE", "scene": 2, "t": 1153}, {"source": "BOTTOM", "target": "QUINCE", "scene": 2, "t": 1155}, {"source": "BOTTOM", "target": "QUINCE", "scene": 2, "t": 1174}, {"source": "BOTTOM", "target": "QUINCE", "scene": 2, "t": 1209}, {"source": "BOTTOM", "target": "QUINCE", "scene": 2, "t": 1243}, {"source": "BOTTOM", "target": "QUINCE", "scene": 2, "t": 1245}, {"source": "BOTTOM", "target": "QUINCE", "scene": 2, "t": 1295}, {"source": "SNOUT", "target": "BOTTOM", "scene": 2, "t": 1159}, {"source": "SNOUT", "target": "BOTTOM", "scene": 2, "t": 1176}, {"source": "SNOUT", "target": "BOTTOM", "scene": 2, "t": 1185}, {"source": "SNOUT", "target": "BOTTOM", "scene": 2, "t": 1286}, {"source": "STARVELING", "target": "SNOUT", "scene": 2, "t": 1160}, {"source": "STARVELING", "target": "SNOUT", "scene": 2, "t": 1177}, {"source": "BOTTOM", "target": "STARVELING", "scene": 2, "t": 1163}, {"source": "BOTTOM", "target": "STARVELING", "scene": 2, "t": 1178}, {"source": "BOTTOM", "target": "SNOUT", "scene": 2, "t": 1186}, {"source": "BOTTOM", "target": "SNOUT", "scene": 2, "t": 1206}, {"source": "BOTTOM", "target": "SNOUT", "scene": 2, "t": 1222}, {"source": "BOTTOM", "target": "SNOUT", "scene": 2, "t": 1287}, {"source": "SNOUT", "target": "QUINCE", "scene": 2, "t": 1205}, {"source": "SNOUT", "target": "QUINCE", "scene": 2, "t": 1221}, {"source": "PUCK", "target": "QUINCE", "scene": 2, "t": 1238}, {"source": "PUCK", "target": "QUINCE", "scene": 2, "t": 1273}, {"source": "QUINCE", "target": "PUCK", "scene": 2, "t": 1242}, {"source": "PUCK", "target": "BOTTOM", "scene": 2, "t": 1249}, {"source": "FLUTE", "target": "PUCK", "scene": 2, "t": 1250}, {"source": "QUINCE", "target": "FLUTE", "scene": 2, "t": 1251}, {"source": "QUINCE", "target": "FLUTE", "scene": 2, "t": 1259}, {"source": "FLUTE", "target": "QUINCE", "scene": 2, "t": 1254}, {"source": "FLUTE", "target": "QUINCE", "scene": 2, "t": 1264}, {"source": "BOTTOM", "target": "FLUTE", "scene": 2, "t": 1268}, {"source": "BOTTOM", "target": "PUCK", "scene": 2, "t": 1280}, {"source": "TITANIA", "target": "BOTTOM", "scene": 2, "t": 1307}, {"source": "TITANIA", "target": "BOTTOM", "scene": 2, "t": 1316}, {"source": "TITANIA", "target": "BOTTOM", "scene": 2, "t": 1328}, {"source": "TITANIA", "target": "BOTTOM", "scene": 2, "t": 1332}, {"source": "TITANIA", "target": "BOTTOM", "scene": 2, "t": 1389}, {"source": "BOTTOM", "target": "TITANIA", "scene": 2, "t": 1308}, {"source": "BOTTOM", "target": "TITANIA", "scene": 2, "t": 1321}, {"source": "BOTTOM", "target": "TITANIA", "scene": 2, "t": 1329}, {"source": "PEASEBLOSSOM", "target": "TITANIA", "scene": 2, "t": 1346}, {"source": "PEASEBLOSSOM", "target": "TITANIA", "scene": 2, "t": 1362}, {"source": "COBWEB", "target": "PEASEBLOSSOM", "scene": 2, "t": 1347}, {"source": "COBWEB", "target": "PEASEBLOSSOM", "scene": 2, "t": 1363}, {"source": "MOTH", "target": "COBWEB", "scene": 2, "t": 1348}, {"source": "MOTH", "target": "COBWEB", "scene": 2, "t": 1364}, {"source": "MUSTARDSEED", "target": "MOTH", "scene": 2, "t": 1349}, {"source": "MUSTARDSEED", "target": "MOTH", "scene": 2, "t": 1365}, {"source": "MOTH", "target": "MUSTARDSEED", "scene": 2, "t": 1350}, {"source": "PEASEBLOSSOM", "target": "MUSTARDSEED", "scene": 2, "t": 1350}, {"source": "TITANIA", "target": "MUSTARDSEED", "scene": 2, "t": 1350}, {"source": "COBWEB", "target": "MUSTARDSEED", "scene": 2, "t": 1350}, {"source": "STARVELING", "target": "MUSTARDSEED", "scene": 2, "t": 1350}, {"source": "OBERON", "target": "MUSTARDSEED", "scene": 2, "t": 1350}, {"source": "TITANIA", "target": "MOTH", "scene": 2, "t": 1351}, {"source": "TITANIA", "target": "PEASEBLOSSOM", "scene": 2, "t": 1351}, {"source": "TITANIA", "target": "TITANIA", "scene": 2, "t": 1351}, {"source": "TITANIA", "target": "COBWEB", "scene": 2, "t": 1351}, {"source": "TITANIA", "target": "STARVELING", "scene": 2, "t": 1351}, {"source": "TITANIA", "target": "OBERON", "scene": 2, "t": 1351}, {"source": "BOTTOM", "target": "MUSTARDSEED", "scene": 2, "t": 1366}, {"source": "BOTTOM", "target": "MUSTARDSEED", "scene": 2, "t": 1381}, {"source": "COBWEB", "target": "BOTTOM", "scene": 2, "t": 1368}, {"source": "BOTTOM", "target": "COBWEB", "scene": 2, "t": 1369}, {"source": "PEASEBLOSSOM", "target": "BOTTOM", "scene": 2, "t": 1372}, {"source": "BOTTOM", "target": "PEASEBLOSSOM", "scene": 2, "t": 1373}, {"source": "MUSTARDSEED", "target": "BOTTOM", "scene": 2, "t": 1380}, {"source": "OBERON", "target": "OBERON", "scene": 2, "t": 1403}, {"source": "PUCK", "target": "OBERON", "scene": 2, "t": 1411}, {"source": "PUCK", "target": "OBERON", "scene": 2, "t": 1443}, {"source": "PUCK", "target": "OBERON", "scene": 2, "t": 1450}, {"source": "PUCK", "target": "OBERON", "scene": 2, "t": 1500}, {"source": "PUCK", "target": "OBERON", "scene": 2, "t": 1508}, {"source": "PUCK", "target": "OBERON", "scene": 2, "t": 1521}, {"source": "PUCK", "target": "OBERON", "scene": 2, "t": 1529}, {"source": "PUCK", "target": "OBERON", "scene": 2, "t": 1779}, {"source": "PUCK", "target": "OBERON", "scene": 2, "t": 1810}, {"source": "PUCK", "target": "OBERON", "scene": 2, "t": 1828}, {"source": "OBERON", "target": "PUCK", "scene": 2, "t": 1440}, {"source": "OBERON", "target": "PUCK", "scene": 2, "t": 1449}, {"source": "OBERON", "target": "PUCK", "scene": 2, "t": 1502}, {"source": "OBERON", "target": "PUCK", "scene": 2, "t": 1510}, {"source": "OBERON", "target": "PUCK", "scene": 2, "t": 1527}, {"source": "OBERON", "target": "PUCK", "scene": 2, "t": 1786}, {"source": "OBERON", "target": "PUCK", "scene": 2, "t": 1820}, {"source": "DEMETRIUS", "target": "PUCK", "scene": 2, "t": 1451}, {"source": "DEMETRIUS", "target": "PUCK", "scene": 2, "t": 1844}, {"source": "DEMETRIUS", "target": "PUCK", "scene": 2, "t": 1852}, {"source": "DEMETRIUS", "target": "PUCK", "scene": 2, "t": 1869}, {"source": "DEMETRIUS", "target": "PUCK", "scene": 2, "t": 1874}, {"source": "HERMIA", "target": "DEMETRIUS", "scene": 2, "t": 1453}, {"source": "HERMIA", "target": "DEMETRIUS", "scene": 2, "t": 1470}, {"source": "HERMIA", "target": "DEMETRIUS", "scene": 2, "t": 1473}, {"source": "HERMIA", "target": "DEMETRIUS", "scene": 2, "t": 1485}, {"source": "HERMIA", "target": "DEMETRIUS", "scene": 2, "t": 1487}, {"source": "HERMIA", "target": "DEMETRIUS", "scene": 2, "t": 1595}, {"source": "HERMIA", "target": "DEMETRIUS", "scene": 2, "t": 1676}, {"source": "HERMIA", "target": "DEMETRIUS", "scene": 2, "t": 1770}, {"source": "DEMETRIUS", "target": "HERMIA", "scene": 2, "t": 1466}, {"source": "DEMETRIUS", "target": "HERMIA", "scene": 2, "t": 1472}, {"source": "DEMETRIUS", "target": "HERMIA", "scene": 2, "t": 1482}, {"source": "DEMETRIUS", "target": "HERMIA", "scene": 2, "t": 1486}, {"source": "DEMETRIUS", "target": "HERMIA", "scene": 2, "t": 1490}, {"source": "DEMETRIUS", "target": "HERMIA", "scene": 2, "t": 1667}, {"source": "OBERON", "target": "DEMETRIUS", "scene": 2, "t": 1496}, {"source": "LYSANDER", "target": "PUCK", "scene": 2, "t": 1536}, {"source": "LYSANDER", "target": "PUCK", "scene": 2, "t": 1836}, {"source": "LYSANDER", "target": "PUCK", "scene": 2, "t": 1838}, {"source": "LYSANDER", "target": "PUCK", "scene": 2, "t": 1857}, {"source": "HELENA", "target": "LYSANDER", "scene": 2, "t": 1542}, {"source": "HELENA", "target": "LYSANDER", "scene": 2, "t": 1549}, {"source": "HELENA", "target": "LYSANDER", "scene": 2, "t": 1582}, {"source": "HELENA", "target": "LYSANDER", "scene": 2, "t": 1665}, {"source": "LYSANDER", "target": "HELENA", "scene": 2, "t": 1548}, {"source": "LYSANDER", "target": "HELENA", "scene": 2, "t": 1550}, {"source": "LYSANDER", "target": "HELENA", "scene": 2, "t": 1576}, {"source": "LYSANDER", "target": "HELENA", "scene": 2, "t": 1663}, {"source": "LYSANDER", "target": "HELENA", "scene": 2, "t": 1689}, {"source": "LYSANDER", "target": "HELENA", "scene": 2, "t": 1748}, {"source": "DEMETRIUS", "target": "LYSANDER", "scene": 2, "t": 1551}, {"source": "DEMETRIUS", "target": "LYSANDER", "scene": 2, "t": 1589}, {"source": "DEMETRIUS", "target": "LYSANDER", "scene": 2, "t": 1673}, {"source": "DEMETRIUS", "target": "LYSANDER", "scene": 2, "t": 1675}, {"source": "DEMETRIUS", "target": "LYSANDER", "scene": 2, "t": 1678}, {"source": "DEMETRIUS", "target": "LYSANDER", "scene": 2, "t": 1690}, {"source": "DEMETRIUS", "target": "LYSANDER", "scene": 2, "t": 1749}, {"source": "DEMETRIUS", "target": "LYSANDER", "scene": 2, "t": 1759}, {"source": "DEMETRIUS", "target": "LYSANDER", "scene": 2, "t": 1768}, {"source": "HELENA", "target": "DEMETRIUS", "scene": 2, "t": 1559}, {"source": "HELENA", "target": "DEMETRIUS", "scene": 2, "t": 1750}, {"source": "HELENA", "target": "DEMETRIUS", "scene": 2, "t": 1884}, {"source": "DEMETRIUS", "target": "HELENA", "scene": 2, "t": 1583}, {"source": "LYSANDER", "target": "DEMETRIUS", "scene": 2, "t": 1588}, {"source": "LYSANDER", "target": "DEMETRIUS", "scene": 2, "t": 1668}, {"source": "LYSANDER", "target": "DEMETRIUS", "scene": 2, "t": 1674}, {"source": "LYSANDER", "target": "DEMETRIUS", "scene": 2, "t": 1681}, {"source": "LYSANDER", "target": "DEMETRIUS", "scene": 2, "t": 1692}, {"source": "LYSANDER", "target": "DEMETRIUS", "scene": 2, "t": 1765}, {"source": "LYSANDER", "target": "HERMIA", "scene": 2, "t": 1602}, {"source": "LYSANDER", "target": "HERMIA", "scene": 2, "t": 1604}, {"source": "LYSANDER", "target": "HERMIA", "scene": 2, "t": 1677}, {"source": "LYSANDER", "target": "HERMIA", "scene": 2, "t": 1685}, {"source": "LYSANDER", "target": "HERMIA", "scene": 2, "t": 1701}, {"source": "LYSANDER", "target": "HERMIA", "scene": 2, "t": 1756}, {"source": "HERMIA", "target": "LYSANDER", "scene": 2, "t": 1603}, {"source": "HERMIA", "target": "LYSANDER", "scene": 2, "t": 1609}, {"source": "HERMIA", "target": "LYSANDER", "scene": 2, "t": 1683}, {"source": "HERMIA", "target": "LYSANDER", "scene": 2, "t": 1687}, {"source": "HERMIA", "target": "LYSANDER", "scene": 2, "t": 1694}, {"source": "HERMIA", "target": "LYSANDER", "scene": 2, "t": 1706}, {"source": "HELENA", "target": "HERMIA", "scene": 2, "t": 1610}, {"source": "HELENA", "target": "HERMIA", "scene": 2, "t": 1640}, {"source": "HELENA", "target": "HERMIA", "scene": 2, "t": 1655}, {"source": "HELENA", "target": "HERMIA", "scene": 2, "t": 1688}, {"source": "HELENA", "target": "HERMIA", "scene": 2, "t": 1709}, {"source": "HELENA", "target": "HERMIA", "scene": 2, "t": 1724}, {"source": "HELENA", "target": "HERMIA", "scene": 2, "t": 1732}, {"source": "HELENA", "target": "HERMIA", "scene": 2, "t": 1745}, {"source": "HELENA", "target": "HERMIA", "scene": 2, "t": 1747}, {"source": "HELENA", "target": "HERMIA", "scene": 2, "t": 1772}, {"source": "HERMIA", "target": "HELENA", "scene": 2, "t": 1638}, {"source": "HERMIA", "target": "HELENA", "scene": 2, "t": 1654}, {"source": "HERMIA", "target": "HELENA", "scene": 2, "t": 1666}, {"source": "HERMIA", "target": "HELENA", "scene": 2, "t": 1714}, {"source": "HERMIA", "target": "HELENA", "scene": 2, "t": 1731}, {"source": "HERMIA", "target": "HELENA", "scene": 2, "t": 1744}, {"source": "HERMIA", "target": "HELENA", "scene": 2, "t": 1746}, {"source": "HERMIA", "target": "HELENA", "scene": 2, "t": 1753}, {"source": "HERMIA", "target": "HELENA", "scene": 2, "t": 1776}, {"source": "OBERON", "target": "HERMIA", "scene": 2, "t": 1777}, {"source": "PUCK", "target": "LYSANDER", "scene": 2, "t": 1837}, {"source": "PUCK", "target": "LYSANDER", "scene": 2, "t": 1839}, {"source": "PUCK", "target": "LYSANDER", "scene": 2, "t": 1868}, {"source": "PUCK", "target": "DEMETRIUS", "scene": 2, "t": 1847}, {"source": "PUCK", "target": "DEMETRIUS", "scene": 2, "t": 1853}, {"source": "PUCK", "target": "DEMETRIUS", "scene": 2, "t": 1873}, {"source": "PUCK", "target": "HELENA", "scene": 2, "t": 1890}, {"source": "HERMIA", "target": "PUCK", "scene": 2, "t": 1898}, {"source": "PUCK", "target": "HERMIA", "scene": 2, "t": 1905}, {"source": "TITANIA", "target": "TITANIA", "scene": 3, "t": 1939}, {"source": "BOTTOM", "target": "TITANIA", "scene": 3, "t": 1943}, {"source": "BOTTOM", "target": "TITANIA", "scene": 3, "t": 1970}, {"source": "BOTTOM", "target": "TITANIA", "scene": 3, "t": 1974}, {"source": "BOTTOM", "target": "TITANIA", "scene": 3, "t": 1979}, {"source": "PEASEBLOSSOM", "target": "BOTTOM", "scene": 3, "t": 1944}, {"source": "BOTTOM", "target": "PEASEBLOSSOM", "scene": 3, "t": 1945}, {"source": "COBWEB", "target": "BOTTOM", "scene": 3, "t": 1947}, {"source": "BOTTOM", "target": "COBWEB", "scene": 3, "t": 1948}, {"source": "MUSTARDSEED", "target": "BOTTOM", "scene": 3, "t": 1959}, {"source": "MUSTARDSEED", "target": "BOTTOM", "scene": 3, "t": 1963}, {"source": "BOTTOM", "target": "MUSTARDSEED", "scene": 3, "t": 1960}, {"source": "BOTTOM", "target": "MUSTARDSEED", "scene": 3, "t": 1964}, {"source": "TITANIA", "target": "BOTTOM", "scene": 3, "t": 1969}, {"source": "TITANIA", "target": "BOTTOM", "scene": 3, "t": 1973}, {"source": "TITANIA", "target": "BOTTOM", "scene": 3, "t": 1977}, {"source": "TITANIA", "target": "BOTTOM", "scene": 3, "t": 1984}, {"source": "OBERON", "target": "TITANIA", "scene": 3, "t": 1993}, {"source": "OBERON", "target": "TITANIA", "scene": 3, "t": 2027}, {"source": "OBERON", "target": "TITANIA", "scene": 3, "t": 2030}, {"source": "TITANIA", "target": "OBERON", "scene": 3, "t": 2025}, {"source": "TITANIA", "target": "OBERON", "scene": 3, "t": 2028}, {"source": "TITANIA", "target": "OBERON", "scene": 3, "t": 2033}, {"source": "TITANIA", "target": "OBERON", "scene": 3, "t": 2050}, {"source": "PUCK", "target": "TITANIA", "scene": 3, "t": 2034}, {"source": "OBERON", "target": "PUCK", "scene": 3, "t": 2035}, {"source": "OBERON", "target": "PUCK", "scene": 3, "t": 2046}, {"source": "PUCK", "target": "OBERON", "scene": 3, "t": 2044}, {"source": "THESEUS", "target": "TITANIA", "scene": 3, "t": 2058}, {"source": "HIPPOLYTA", "target": "THESEUS", "scene": 3, "t": 2067}, {"source": "THESEUS", "target": "HIPPOLYTA", "scene": 3, "t": 2074}, {"source": "EGEUS", "target": "THESEUS", "scene": 3, "t": 2083}, {"source": "EGEUS", "target": "THESEUS", "scene": 3, "t": 2092}, {"source": "THESEUS", "target": "EGEUS", "scene": 3, "t": 2087}, {"source": "THESEUS", "target": "EGEUS", "scene": 3, "t": 2093}, {"source": "LYSANDER", "target": "THESEUS", "scene": 3, "t": 2098}, {"source": "LYSANDER", "target": "THESEUS", "scene": 3, "t": 2104}, {"source": "THESEUS", "target": "LYSANDER", "scene": 3, "t": 2099}, {"source": "EGEUS", "target": "LYSANDER", "scene": 3, "t": 2112}, {"source": "DEMETRIUS", "target": "EGEUS", "scene": 3, "t": 2118}, {"source": "THESEUS", "target": "DEMETRIUS", "scene": 3, "t": 2135}, {"source": "DEMETRIUS", "target": "THESEUS", "scene": 3, "t": 2146}, {"source": "HERMIA", "target": "DEMETRIUS", "scene": 3, "t": 2148}, {"source": "HERMIA", "target": "DEMETRIUS", "scene": 3, "t": 2157}, {"source": "HELENA", "target": "HERMIA", "scene": 3, "t": 2150}, {"source": "HELENA", "target": "HERMIA", "scene": 3, "t": 2158}, {"source": "DEMETRIUS", "target": "HELENA", "scene": 3, "t": 2153}, {"source": "LYSANDER", "target": "HELENA", "scene": 3, "t": 2159}, {"source": "DEMETRIUS", "target": "LYSANDER", "scene": 3, "t": 2160}, {"source": "BOTTOM", "target": "DEMETRIUS", "scene": 3, "t": 2162}, {"source": "QUINCE", "target": "QUINCE", "scene": 3, "t": 2199}, {"source": "STARVELING", "target": "QUINCE", "scene": 3, "t": 2200}, {"source": "FLUTE", "target": "STARVELING", "scene": 3, "t": 2202}, {"source": "QUINCE", "target": "FLUTE", "scene": 3, "t": 2204}, {"source": "QUINCE", "target": "FLUTE", "scene": 3, "t": 2209}, {"source": "FLUTE", "target": "QUINCE", "scene": 3, "t": 2207}, {"source": "FLUTE", "target": "QUINCE", "scene": 3, "t": 2212}, {"source": "SNUG", "target": "FLUTE", "scene": 3, "t": 2217}, {"source": "FLUTE", "target": "SNUG", "scene": 3, "t": 2222}, {"source": "BOTTOM", "target": "FLUTE", "scene": 3, "t": 2233}, {"source": "QUINCE", "target": "BOTTOM", "scene": 3, "t": 2234}, {"source": "QUINCE", "target": "BOTTOM", "scene": 3, "t": 2239}, {"source": "BOTTOM", "target": "QUINCE", "scene": 3, "t": 2235}, {"source": "BOTTOM", "target": "QUINCE", "scene": 3, "t": 2240}, {"source": "HIPPOLYTA", "target": "THESEUS", "scene": 4, "t": 2270}, {"source": "HIPPOLYTA", "target": "THESEUS", "scene": 4, "t": 2293}, {"source": "HIPPOLYTA", "target": "THESEUS", "scene": 4, "t": 2364}, {"source": "HIPPOLYTA", "target": "THESEUS", "scene": 4, "t": 2367}, {"source": "HIPPOLYTA", "target": "THESEUS", "scene": 4, "t": 2517}, {"source": "HIPPOLYTA", "target": "THESEUS", "scene": 4, "t": 2579}, {"source": "HIPPOLYTA", "target": "THESEUS", "scene": 4, "t": 2605}, {"source": "HIPPOLYTA", "target": "THESEUS", "scene": 4, "t": 2627}, {"source": "HIPPOLYTA", "target": "THESEUS", "scene": 4, "t": 2636}, {"source": "THESEUS", "target": "HIPPOLYTA", "scene": 4, "t": 2272}, {"source": "THESEUS", "target": "HIPPOLYTA", "scene": 4, "t": 2301}, {"source": "THESEUS", "target": "HIPPOLYTA", "scene": 4, "t": 2366}, {"source": "THESEUS", "target": "HIPPOLYTA", "scene": 4, "t": 2368}, {"source": "THESEUS", "target": "HIPPOLYTA", "scene": 4, "t": 2412}, {"source": "THESEUS", "target": "HIPPOLYTA", "scene": 4, "t": 2514}, {"source": "THESEUS", "target": "HIPPOLYTA", "scene": 4, "t": 2518}, {"source": "THESEUS", "target": "HIPPOLYTA", "scene": 4, "t": 2558}, {"source": "THESEUS", "target": "HIPPOLYTA", "scene": 4, "t": 2581}, {"source": "THESEUS", "target": "HIPPOLYTA", "scene": 4, "t": 2633}, {"source": "LYSANDER", "target": "THESEUS", "scene": 4, "t": 2304}, {"source": "LYSANDER", "target": "THESEUS", "scene": 4, "t": 2404}, {"source": "LYSANDER", "target": "THESEUS", "scene": 4, "t": 2563}, {"source": "THESEUS", "target": "LYSANDER", "scene": 4, "t": 2306}, {"source": "THESEUS", "target": "LYSANDER", "scene": 4, "t": 2537}, {"source": "THESEUS", "target": "LYSANDER", "scene": 4, "t": 2624}, {"source": "PHILOSTRATE", "target": "THESEUS", "scene": 4, "t": 2313}, {"source": "PHILOSTRATE", "target": "THESEUS", "scene": 4, "t": 2317}, {"source": "PHILOSTRATE", "target": "THESEUS", "scene": 4, "t": 2337}, {"source": "PHILOSTRATE", "target": "THESEUS", "scene": 4, "t": 2348}, {"source": "PHILOSTRATE", "target": "THESEUS", "scene": 4, "t": 2353}, {"source": "PHILOSTRATE", "target": "THESEUS", "scene": 4, "t": 2388}, {"source": "THESEUS", "target": "PHILOSTRATE", "scene": 4, "t": 2314}, {"source": "THESEUS", "target": "PHILOSTRATE", "scene": 4, "t": 2320}, {"source": "THESEUS", "target": "PHILOSTRATE", "scene": 4, "t": 2347}, {"source": "THESEUS", "target": "PHILOSTRATE", "scene": 4, "t": 2352}, {"source": "THESEUS", "target": "PHILOSTRATE", "scene": 4, "t": 2359}, {"source": "THESEUS", "target": "PHILOSTRATE", "scene": 4, "t": 2389}, {"source": "PROLOGUE", "target": "THESEUS", "scene": 4, "t": 2393}, {"source": "PROLOGUE", "target": "THESEUS", "scene": 4, "t": 2419}, {"source": "THESEUS", "target": "PROLOGUE", "scene": 4, "t": 2403}, {"source": "THESEUS", "target": "PROLOGUE", "scene": 4, "t": 2446}, {"source": "HIPPOLYTA", "target": "LYSANDER", "scene": 4, "t": 2409}, {"source": "DEMETRIUS", "target": "THESEUS", "scene": 4, "t": 2447}, {"source": "DEMETRIUS", "target": "THESEUS", "scene": 4, "t": 2460}, {"source": "DEMETRIUS", "target": "THESEUS", "scene": 4, "t": 2511}, {"source": "DEMETRIUS", "target": "THESEUS", "scene": 4, "t": 2535}, {"source": "DEMETRIUS", "target": "THESEUS", "scene": 4, "t": 2538}, {"source": "DEMETRIUS", "target": "THESEUS", "scene": 4, "t": 2554}, {"source": "DEMETRIUS", "target": "THESEUS", "scene": 4, "t": 2585}, {"source": "DEMETRIUS", "target": "THESEUS", "scene": 4, "t": 2669}, {"source": "WALL", "target": "DEMETRIUS", "scene": 4, "t": 2449}, {"source": "THESEUS", "target": "WALL", "scene": 4, "t": 2459}, {"source": "THESEUS", "target": "WALL", "scene": 4, "t": 2510}, {"source": "THESEUS", "target": "DEMETRIUS", "scene": 4, "t": 2465}, {"source": "THESEUS", "target": "DEMETRIUS", "scene": 4, "t": 2540}, {"source": "THESEUS", "target": "DEMETRIUS", "scene": 4, "t": 2546}, {"source": "THESEUS", "target": "DEMETRIUS", "scene": 4, "t": 2578}, {"source": "PYRAMUS", "target": "THESEUS", "scene": 4, "t": 2466}, {"source": "PYRAMUS", "target": "THESEUS", "scene": 4, "t": 2481}, {"source": "THESEUS", "target": "PYRAMUS", "scene": 4, "t": 2479}, {"source": "THESEUS", "target": "PYRAMUS", "scene": 4, "t": 2603}, {"source": "THISBY", "target": "PYRAMUS", "scene": 4, "t": 2490}, {"source": "THISBY", "target": "PYRAMUS", "scene": 4, "t": 2497}, {"source": "THISBY", "target": "PYRAMUS", "scene": 4, "t": 2500}, {"source": "THISBY", "target": "PYRAMUS", "scene": 4, "t": 2502}, {"source": "THISBY", "target": "PYRAMUS", "scene": 4, "t": 2504}, {"source": "THISBY", "target": "PYRAMUS", "scene": 4, "t": 2506}, {"source": "PYRAMUS", "target": "THISBY", "scene": 4, "t": 2494}, {"source": "PYRAMUS", "target": "THISBY", "scene": 4, "t": 2498}, {"source": "PYRAMUS", "target": "THISBY", "scene": 4, "t": 2501}, {"source": "PYRAMUS", "target": "THISBY", "scene": 4, "t": 2503}, {"source": "PYRAMUS", "target": "THISBY", "scene": 4, "t": 2505}, {"source": "WALL", "target": "THISBY", "scene": 4, "t": 2508}, {"source": "HIPPOLYTA", "target": "DEMETRIUS", "scene": 4, "t": 2513}, {"source": "HIPPOLYTA", "target": "DEMETRIUS", "scene": 4, "t": 2557}, {"source": "LION", "target": "THESEUS", "scene": 4, "t": 2526}, {"source": "THESEUS", "target": "LION", "scene": 4, "t": 2534}, {"source": "LYSANDER", "target": "DEMETRIUS", "scene": 4, "t": 2536}, {"source": "LYSANDER", "target": "DEMETRIUS", "scene": 4, "t": 2586}, {"source": "LYSANDER", "target": "DEMETRIUS", "scene": 4, "t": 2623}, {"source": "LYSANDER", "target": "DEMETRIUS", "scene": 4, "t": 2642}, {"source": "MOONSHINE", "target": "THESEUS", "scene": 4, "t": 2544}, {"source": "MOONSHINE", "target": "THESEUS", "scene": 4, "t": 2549}, {"source": "DEMETRIUS", "target": "MOONSHINE", "scene": 4, "t": 2545}, {"source": "DEMETRIUS", "target": "MOONSHINE", "scene": 4, "t": 2569}, {"source": "THESEUS", "target": "MOONSHINE", "scene": 4, "t": 2551}, {"source": "MOONSHINE", "target": "LYSANDER", "scene": 4, "t": 2564}, {"source": "THISBY", "target": "DEMETRIUS", "scene": 4, "t": 2575}, {"source": "THISBY", "target": "DEMETRIUS", "scene": 4, "t": 2644}, {"source": "LION", "target": "THISBY", "scene": 4, "t": 2576}, {"source": "DEMETRIUS", "target": "LION", "scene": 4, "t": 2577}, {"source": "PYRAMUS", "target": "LYSANDER", "scene": 4, "t": 2587}, {"source": "PYRAMUS", "target": "HIPPOLYTA", "scene": 4, "t": 2606}, {"source": "DEMETRIUS", "target": "PYRAMUS", "scene": 4, "t": 2622}, {"source": "DEMETRIUS", "target": "HIPPOLYTA", "scene": 4, "t": 2638}, {"source": "DEMETRIUS", "target": "LYSANDER", "scene": 4, "t": 2643}, {"source": "THESEUS", "target": "THISBY", "scene": 4, "t": 2668}, {"source": "BOTTOM", "target": "DEMETRIUS", "scene": 4, "t": 2670}, {"source": "THESEUS", "target": "BOTTOM", "scene": 4, "t": 2674}, {"source": "PUCK", "target": "THESEUS", "scene": 4, "t": 2695}, {"source": "OBERON", "target": "PUCK", "scene": 4, "t": 2718}, {"source": "TITANIA", "target": "OBERON", "scene": 4, "t": 2724}, {"source": "OBERON", "target": "TITANIA", "scene": 4, "t": 2731}, {"source": "PUCK", "target": "OBERON", "scene": 4, "t": 2753}], "Y": [{"h": 0, "name": "SNOUT", "scene": 2}, {"h": -7, "name": "THESEUS", "scene": 3}, {"h": -2, "name": "QUINCE", "scene": 3}, {"h": -16, "name": "WALL", "scene": 4}, {"h": 6, "name": "MOTH", "scene": 2}, {"h": -13, "name": "HERMIA", "scene": 3}, {"h": -4, "name": "OBERON", "scene": 1}, {"h": -6, "name": "DEMETRIUS", "scene": 2}, {"h": 8, "name": "COBWEB", "scene": 2}, {"h": 3, "name": "STARVELING", "scene": 3}, {"h": -15, "name": "FIRST FAIRY", "scene": 1}, {"h": -8, "name": "PHILOSTRATE", "scene": 4}, {"h": -3, "name": "FLUTE", "scene": 0}, {"h": -13, "name": "EGEUS", "scene": 0}, {"h": -13, "name": "HERMIA", "scene": 1}, {"h": -7, "name": "THESEUS", "scene": 4}, {"h": -14, "name": "HELENA", "scene": 3}, {"h": -15, "name": "HIPPOLYTA", "scene": 3}, {"h": -14, "name": "PUCK", "scene": 1}, {"h": -2, "name": "STARVELING", "scene": 0}, {"h": 7, "name": "STARVELING", "scene": 2}, {"h": 2, "name": "PEASEBLOSSOM", "scene": 2}, {"h": -4, "name": "QUINCE", "scene": 0}, {"h": -5, "name": "PUCK", "scene": 2}, {"h": -3, "name": "TITANIA", "scene": 4}, {"h": -17, "name": "SECOND FAIRY", "scene": 1}, {"h": -6, "name": "DEMETRIUS", "scene": 3}, {"h": -4, "name": "OBERON", "scene": 4}, {"h": -13, "name": "HERMIA", "scene": 2}, {"h": -10, "name": "LYSANDER", "scene": 1}, {"h": -10, "name": "LYSANDER", "scene": 3}, {"h": -5, "name": "PUCK", "scene": 4}, {"h": -15, "name": "LION", "scene": 4}, {"h": -3, "name": "TITANIA", "scene": 2}, {"h": -6, "name": "DEMETRIUS", "scene": 1}, {"h": -9, "name": "THESEUS", "scene": 0}, {"h": -12, "name": "PYRAMUS", "scene": 4}, {"h": -1, "name": "BOTTOM", "scene": 2}, {"h": -3, "name": "TITANIA", "scene": 3}, {"h": -8, "name": "HIPPOLYTA", "scene": 0}, {"h": -10, "name": "LYSANDER", "scene": 2}, {"h": -10, "name": "LYSANDER", "scene": 4}, {"h": -16, "name": "CHORUS", "scene": 1}, {"h": -10, "name": "LYSANDER", "scene": 0}, {"h": -5, "name": "PUCK", "scene": 3}, {"h": -11, "name": "EGEUS", "scene": 3}, {"h": -6, "name": "DEMETRIUS", "scene": 0}, {"h": 2, "name": "PEASEBLOSSOM", "scene": 3}, {"h": -12, "name": "HELENA", "scene": 1}, {"h": 10, "name": "SNUG", "scene": 3}, {"h": -2, "name": "QUINCE", "scene": 2}, {"h": -11, "name": "MOONSHINE", "scene": 4}, {"h": -3, "name": "TITANIA", "scene": 1}, {"h": -4, "name": "OBERON", "scene": 2}, {"h": -4, "name": "OBERON", "scene": 3}, {"h": -14, "name": "HELENA", "scene": 2}, {"h": 9, "name": "BOTTOM", "scene": 4}, {"h": 5, "name": "MUSTARDSEED", "scene": 2}, {"h": -12, "name": "HELENA", "scene": 0}, {"h": 1, "name": "FLUTE", "scene": 2}, {"h": -11, "name": "HERMIA", "scene": 0}, {"h": 8, "name": "COBWEB", "scene": 3}, {"h": -14, "name": "PROLOGUE", "scene": 4}, {"h": -5, "name": "BOTTOM", "scene": 0}, {"h": -13, "name": "THISBY", "scene": 4}, {"h": -1, "name": "SNOUT", "scene": 0}, {"h": 5, "name": "MUSTARDSEED", "scene": 3}, {"h": -9, "name": "HIPPOLYTA", "scene": 4}, {"h": 9, "name": "BOTTOM", "scene": 3}, {"h": 0, "name": "SNUG", "scene": 0}, {"h": -6, "name": "DEMETRIUS", "scene": 4}, {"h": 4, "name": "FLUTE", "scene": 3}], "nodes": [{"segments": [2], "name": "SNOUT"}, {"segments": [3, 4], "name": "THESEUS"}, {"segments": [4], "name": "LION"}, {"segments": [1], "name": "SECOND FAIRY"}, {"segments": [2, 3], "name": "COBWEB"}, {"segments": [0, 1, 2, 3], "name": "HERMIA"}, {"segments": [1, 2, 3, 4], "name": "OBERON"}, {"segments": [0, 1, 2, 3, 4], "name": "DEMETRIUS"}, {"segments": [0, 1, 2, 3], "name": "HELENA"}, {"segments": [3, 4], "name": "HIPPOLYTA"}, {"segments": [2, 3], "name": "STARVELING"}, {"segments": [1], "name": "FIRST FAIRY"}, {"segments": [0], "name": "FLUTE"}, {"segments": [0], "name": "EGEUS"}, {"segments": [0], "name": "SNOUT"}, {"segments": [1, 2, 3, 4], "name": "PUCK"}, {"segments": [4], "name": "MOONSHINE"}, {"segments": [2, 3], "name": "PEASEBLOSSOM"}, {"segments": [1, 2, 3, 4], "name": "TITANIA"}, {"segments": [4], "name": "WALL"}, {"segments": [0, 1, 2, 3, 4], "name": "LYSANDER"}, {"segments": [0], "name": "THESEUS"}, {"segments": [4], "name": "PYRAMUS"}, {"segments": [2, 3, 4], "name": "BOTTOM"}, {"segments": [0], "name": "HIPPOLYTA"}, {"segments": [2, 3], "name": "FLUTE"}, {"segments": [1], "name": "CHORUS"}, {"segments": [2], "name": "MOTH"}, {"segments": [3], "name": "EGEUS"}, {"segments": [3], "name": "SNUG"}, {"segments": [2, 3], "name": "QUINCE"}, {"segments": [0], "name": "STARVELING"}, {"segments": [4], "name": "PROLOGUE"}, {"segments": [2, 3], "name": "MUSTARDSEED"}, {"segments": [4], "name": "PHILOSTRATE"}, {"segments": [0], "name": "BOTTOM"}, {"segments": [4], "name": "THISBY"}, {"segments": [0], "name": "QUINCE"}, {"segments": [0], "name": "SNUG"}], "order": [0, 1, 2, 3, 4], "scenes": {"0": {"nodes": {"SNOUT": {"extent": [595, 612]}, "THESEUS": {"extent": [259, 391]}, "FLUTE": {"extent": [576, 612]}, "BOTTOM": {"extent": [531, 651]}, "HERMIA": {"extent": [316, 493]}, "DEMETRIUS": {"extent": [355, 357]}, "EGEUS": {"extent": [283, 393]}, "HELENA": {"extent": [450, 495]}, "LYSANDER": {"extent": [357, 495]}, "SNUG": {"extent": [600, 612]}, "HIPPOLYTA": {"extent": [265, 270]}, "QUINCE": {"extent": [530, 651]}, "STARVELING": {"extent": [592, 612]}}, "extent": [259, 651]}, "1": {"nodes": {"DEMETRIUS": {"extent": [865, 1063]}, "HERMIA": {"extent": [1007, 1121]}, "PUCK": {"extent": [665, 1059]}, "LYSANDER": {"extent": [1003, 1121]}, "TITANIA": {"extent": [731, 971]}, "CHORUS": {"extent": [975, 987]}, "HELENA": {"extent": [872, 1111]}, "FIRST FAIRY": {"extent": [666, 992]}, "SECOND FAIRY": {"extent": [982, 986]}, "OBERON": {"extent": [730, 1003]}}, "extent": [665, 1121]}, "2": {"nodes": {"FLUTE": {"extent": [1250, 1268]}, "BOTTOM": {"extent": [1146, 1389]}, "MOTH": {"extent": [1348, 1365]}, "PEASEBLOSSOM": {"extent": [1346, 1373]}, "HERMIA": {"extent": [1453, 1905]}, "PUCK": {"extent": [1238, 1905]}, "MUSTARDSEED": {"extent": [1349, 1381]}, "TITANIA": {"extent": [1307, 1389]}, "SNOUT": {"extent": [1159, 1287]}, "HELENA": {"extent": [1542, 1890]}, "LYSANDER": {"extent": [1536, 1868]}, "COBWEB": {"extent": [1347, 1369]}, "STARVELING": {"extent": [1160, 1351]}, "QUINCE": {"extent": [1147, 1295]}, "OBERON": {"extent": [1350, 1828]}, "DEMETRIUS": {"extent": [1451, 1884]}}, "extent": [1146, 1905]}, "3": {"nodes": {"THESEUS": {"extent": [2058, 2146]}, "DEMETRIUS": {"extent": [2118, 2162]}, "BOTTOM": {"extent": [1943, 2240]}, "PEASEBLOSSOM": {"extent": [1944, 1945]}, "HERMIA": {"extent": [2148, 2158]}, "PUCK": {"extent": [2034, 2046]}, "FLUTE": {"extent": [2202, 2233]}, "MUSTARDSEED": {"extent": [1959, 1964]}, "TITANIA": {"extent": [1939, 2058]}, "EGEUS": {"extent": [2083, 2118]}, "HELENA": {"extent": [2150, 2159]}, "LYSANDER": {"extent": [2098, 2160]}, "SNUG": {"extent": [2217, 2222]}, "COBWEB": {"extent": [1947, 1948]}, "HIPPOLYTA": {"extent": [2067, 2074]}, "QUINCE": {"extent": [2199, 2240]}, "OBERON": {"extent": [1993, 2050]}, "STARVELING": {"extent": [2200, 2202]}}, "extent": [1939, 2240]}, "4": {"nodes": {"PYRAMUS": {"extent": [2466, 2622]}, "THESEUS": {"extent": [2270, 2695]}, "PUCK": {"extent": [2695, 2753]}, "LION": {"extent": [2526, 2577]}, "BOTTOM": {"extent": [2670, 2674]}, "WALL": {"extent": [2449, 2510]}, "MOONSHINE": {"extent": [2544, 2569]}, "DEMETRIUS": {"extent": [2447, 2670]}, "THISBY": {"extent": [2490, 2668]}, "TITANIA": {"extent": [2724, 2731]}, "LYSANDER": {"extent": [2304, 2643]}, "HIPPOLYTA": {"extent": [2270, 2638]}, "PROLOGUE": {"extent": [2393, 2446]}, "PHILOSTRATE": {"extent": [2313, 2389]}, "OBERON": {"extent": [2718, 2753]}}, "extent": [2270, 2753]}}}

==> anc/ncaaf.html <==
<!DOCTYPE html>
<meta charset="utf-8">

<!-- This Source Code Form is subject to the terms of the Mozilla Public
   - License, v. 2.0. If a copy of the MPL was not distributed with this
   - file, You can obtain one at http://mozilla.org/MPL/2.0/. -->

<style>

/* visualization formatting */

path.node {
    stroke: black;
    stroke-width: 10px;
    stroke-linecap: round;
    fill: none;
}

path.highlighted {
    stroke: black !important;
}

text {
    text-anchor: end;
    alignment-baseline: middle;
}

</style>

<title>Double click to switch between SVEN and absolute rankings.</title>

<body>
<script src="http://d3js.org/d3.v3.min.js" charset="utf-8"></script>
<script src="https://raw.github.com/misoproject/d3.chart/master/d3.chart.min.js" charset="utf-8"></script>
<script src="sven.js"></script>

<script>
var _data,
    _chart;

d3.json("ncaaf_rankings_truthy_storyline.json", function(err,_storyline_data) {
    _data = _storyline_data;

    var w = 1600,
        h = 1000,
        chart = _chart = d3.select("body").append("svg")
            .attr("width", w)
            .attr("height", h)
            .chart("Storyline")
                .size([w,h]);

    chart
        .scenes(_storyline_data.scenes)
        .nodes(_storyline_data.nodes)
        .links(_storyline_data.links)
        .order(_storyline_data.order)

    var color = d3.scale.category10();
    chart.layer("nodes").on("enter", function(){
        this
            .call(node_highlight_behavior, "mouseover.node", "highlighted")
            .call(clear_highlight_behavior, "mouseout", "highlighted")
            .style("stroke", function(d){
                return color(_storyline_data.colors[d.name]);
            });
    });

    var i = 0;
    chart.base.insert("rect", "g")
        .attr("x", 0)
        .attr("y", 0)
        .attr("width", w)
        .attr("height", h)
        .style("fill-opacity", 0.0)
        .on("dblclick", function(){
            if (i) {
                chart.draw(_storyline_data.ranks);
            }
            else {
                chart.draw(_storyline_data.heights);
            }
            i = 1 - i;
        });

    chart.draw(_storyline_data.ranks);
});

</script>
</body>



==> anc/ncaaf_rankings_truthy_storyline.json <==
{"colors": {"San Diego State": "MOUNTAIN WEST", "Michigan State": "BIG TEN", "Wyoming": "MOUNTAIN WEST", "Minnesota": "BIG TEN", "Georgia State": "SUN BELT", "Illinois": "BIG TEN", "Toledo": "MID AMERICAN", "Miami (Ohio)": "MID AMERICAN", "San Jose State": "MOUNTAIN WEST", "Louisiana-Monroe": "SUN BELT", "Texas": "BIG 12", "Central Michigan": "MID AMERICAN", "Southern Mississippi": "CONFERENCE USA", "Tulsa": "AMERICAN ATHLETIC", "Kansas": "BIG 12", "WEST DIVISION": "MOUNTAIN WEST", "Florida State": "ATLANTIC COAST", "Connecticut": "AMERICAN ATHLETIC", "Utah State": "MOUNTAIN WEST", "West Virginia": "BIG 12", "UAB": "CONFERENCE USA", "Arkansas State": "SUN BELT", "Tulane": "AMERICAN ATHLETIC", "Miami": "ATLANTIC COAST", "Ole Miss": "SOUTHEASTERN", "BYU": "FBS INDEPENDENTS", "South Carolina": "SOUTHEASTERN", "UL Lafayette": "SUN BELT", "Kent State": "MID AMERICAN", "Clemson": "ATLANTIC COAST", "Appalachian State": "SUN BELT", "Cincinnati": "AMERICAN ATHLETIC", "Wake Forest": "ATLANTIC COAST", "Florida Atlantic": "CONFERENCE USA", "Missouri": "SOUTHEASTERN", "Washington": "PACIFIC 12", "Troy": "SUN BELT", "Syracuse": "ATLANTIC COAST", "South Florida": "AMERICAN ATHLETIC", "Army": "FBS INDEPENDENTS", "Air Force": "MOUNTAIN WEST", "Indiana": "BIG TEN", "Maryland": "BIG TEN", "Rice": "CONFERENCE USA", "Boston College": "ATLANTIC COAST", "Arizona": "PACIFIC 12", "Iowa": "BIG TEN", "Texas State": "SUN BELT", "Pittsburgh": "ATLANTIC COAST", "Michigan": "BIG TEN", "Purdue": "BIG TEN", "Colorado State": "MOUNTAIN WEST", "Middle Tennessee": "CONFERENCE USA", "Oregon": "PACIFIC 12", "LSU": "SOUTHEASTERN", "Massachusetts": "MID AMERICAN", "East Carolina": "AMERICAN ATHLETIC", "TCU": "BIG 12", "Northwestern": "BIG TEN", "Florida": "SOUTHEASTERN", "Baylor": "BIG 12", "Ohio": "MID AMERICAN", "Buffalo": "MID AMERICAN", "Iowa State": "BIG 12", "Northern Illinois": "MID AMERICAN", "North Carolina": "ATLANTIC COAST", "Georgia Tech": "ATLANTIC COAST", "Navy": "FBS INDEPENDENTS", "Virginia Tech": "ATLANTIC COAST", "Louisiana Tech": "CONFERENCE USA", "Oklahoma": "BIG 12", "Louisville": "ATLANTIC COAST", "Arkansas": "SOUTHEASTERN", "New Mexico": "MOUNTAIN WEST", "Washington State": "PACIFIC 12", "Temple": "AMERICAN ATHLETIC", "Oklahoma State": "BIG 12", "Vanderbilt": "SOUTHEASTERN", "Texas-El Paso": "CONFERENCE USA", "Oregon State": "PACIFIC 12", "California": "PACIFIC 12", "Akron": "MID AMERICAN", "Memphis": "AMERICAN ATHLETIC", "Georgia": "SOUTHEASTERN", "Southern Methodist": "AMERICAN ATHLETIC", "Rutgers": "BIG TEN", "Ball State": "MID AMERICAN", "Notre Dame": "FBS INDEPENDENTS", "Duke": "ATLANTIC COAST", "Texas-San Antonio": "CONFERENCE USA", "Colorado": "PACIFIC 12", "Mississippi State": "SOUTHEASTERN", "Old Dominion": "CONFERENCE USA", "Marshall": "CONFERENCE USA", "Bowling Green": "MID AMERICAN", "UCLA": "PACIFIC 12", "Auburn": "SOUTHEASTERN", "Eastern Michigan": "MID AMERICAN", "Texas A&M": "SOUTHEASTERN", "North Texas": "CONFERENCE USA", "Nevada": "MOUNTAIN WEST", "Boise State": "MOUNTAIN WEST", "North Carolina State": "ATLANTIC COAST", "USC": "PACIFIC 12", "South Alabama": "SUN BELT", "UNLV": "MOUNTAIN WEST", "Idaho": "SUN BELT", "Utah": "PACIFIC 12", "Virginia": "ATLANTIC COAST", "Arizona State": "PACIFIC 12", "UCF": "AMERICAN ATHLETIC", "Ohio State": "BIG TEN", "Florida International": "CONFERENCE USA", "Stanford": "PACIFIC 12", "Georgia Southern": "SUN BELT", "Hawaii": "MOUNTAIN WEST", "Kentucky": "SOUTHEASTERN", "Penn State": "BIG TEN", "Nebraska": "BIG TEN", "New Mexico State": "SUN BELT", "Wisconsin": "BIG TEN", "Alabama": "SOUTHEASTERN", "Western Kentucky": "CONFERENCE USA", "Houston": "AMERICAN ATHLETIC", "Fresno State": "MOUNTAIN WEST", "Western Michigan": "MID AMERICAN", "Kansas State": "BIG 12", "Tennessee": "SOUTHEASTERN", "Texas Tech": "BIG 12"}, "links": [], "ranks": [{"h": -22, "name": "Ohio State", "scene": 3}, {"h": -24, "name": "South Carolina", "scene": 3}, {"h": -25, "name": "Washington", "scene": 1}, {"h": -8, "name": "Michigan State", "scene": 7}, {"h": -15, "name": "Arizona State", "scene": 4}, {"h": -18, "name": "UCLA", "scene": 7}, {"h": -19, "name": "Arizona State", "scene": 1}, {"h": -18, "name": "East Carolina", "scene": 9}, {"h": -14, "name": "Wisconsin", "scene": 1}, {"h": -5, "name": "Auburn", "scene": 2}, {"h": -3, "name": "Alabama", "scene": 3}, {"h": -24, "name": "Clemson", "scene": 8}, {"h": -13, "name": "Stanford", "scene": 2}, {"h": -10, "name": "Michigan State", "scene": 6}, {"h": -12, "name": "Oregon", "scene": 7}, {"h": -10, "name": "Ole Miss", "scene": 5}, {"h": -9, "name": "Georgia", "scene": 10}, {"h": -4, "name": "Oklahoma", "scene": 3}, {"h": -7, "name": "Baylor", "scene": 4}, {"h": -3, "name": "Mississippi State", "scene": 7}, {"h": -22, "name": "East Carolina", "scene": 6}, {"h": -11, "name": "Notre Dame", "scene": 3}, {"h": -6, "name": "Notre Dame", "scene": 10}, {"h": -17, "name": "Arizona State", "scene": 2}, {"h": -23, "name": "Kansas State", "scene": 6}, {"h": -13, "name": "Georgia", "scene": 7}, {"h": -12, "name": "Mississippi State", "scene": 6}, {"h": -11, "name": "Oklahoma", "scene": 7}, {"h": -12, "name": "Baylor", "scene": 10}, {"h": -23, "name": "Marshall", "scene": 10}, {"h": -2, "name": "Alabama", "scene": 1}, {"h": -17, "name": "Nebraska", "scene": 10}, {"h": -8, "name": "Michigan State", "scene": 9}, {"h": -23, "name": "North Carolina", "scene": 1}, {"h": -25, "name": "Stanford", "scene": 7}, {"h": -2, "name": "Oregon", "scene": 5}, {"h": -10, "name": "TCU", "scene": 9}, {"h": -3, "name": "Alabama", "scene": 10}, {"h": -14, "name": "Arizona State", "scene": 9}, {"h": -8, "name": "Baylor", "scene": 3}, {"h": -18, "name": "Wisconsin", "scene": 3}, {"h": -23, "name": "Clemson", "scene": 2}, {"h": -21, "name": "Oklahoma State", "scene": 6}, {"h": -17, "name": "Kansas State", "scene": 7}, {"h": -19, "name": "Nebraska", "scene": 2}, {"h": -24, "name": "Nebraska", "scene": 4}, {"h": -9, "name": "Notre Dame", "scene": 6}, {"h": -12, "name": "UCLA", "scene": 3}, {"h": -7, "name": "UCLA", "scene": 1}, {"h": -14, "name": "Ole Miss", "scene": 3}, {"h": -1, "name": "Florida State", "scene": 1}, {"h": -4, "name": "Auburn", "scene": 10}, {"h": -13, "name": "Ohio State", "scene": 10}, {"h": -18, "name": "Missouri", "scene": 4}, {"h": -5, "name": "Auburn", "scene": 5}, {"h": -20, "name": "Ohio State", "scene": 6}, {"h": -6, "name": "Georgia", "scene": 2}, {"h": -2, "name": "Oregon", "scene": 3}, {"h": -2, "name": "Oregon", "scene": 6}, {"h": -4, "name": "Alabama", "scene": 9}, {"h": -24, "name": "Missouri", "scene": 1}, {"h": -5, "name": "Auburn", "scene": 4}, {"h": -19, "name": "Wisconsin", "scene": 4}, {"h": -15, "name": "Ohio State", "scene": 7}, {"h": -25, "name": "Marshall", "scene": 8}, {"h": -15, "name": "Ole Miss", "scene": 2}, {"h": -25, "name": "Kansas State", "scene": 5}, {"h": -20, "name": "Kansas State", "scene": 4}, {"h": -22, "name": "Nebraska", "scene": 1}, {"h": -8, "name": "UCLA", "scene": 6}, {"h": -17, "name": "USC", "scene": 4}, {"h": -23, "name": "Clemson", "scene": 3}, {"h": -21, "name": "South Carolina", "scene": 2}, {"h": -8, "name": "Michigan State", "scene": 10}, {"h": -19, "name": "East Carolina", "scene": 7}, {"h": -10, "name": "Baylor", "scene": 2}, {"h": -1, "name": "Mississippi State", "scene": 9}, {"h": -24, "name": "Missouri", "scene": 2}, {"h": -5, "name": "Ohio State", "scene": 1}, {"h": -10, "name": "TCU", "scene": 10}, {"h": -7, "name": "Texas A&M", "scene": 3}, {"h": -7, "name": "Alabama", "scene": 7}, {"h": -9, "name": "South Carolina", "scene": 1}, {"h": -25, "name": "TCU", "scene": 6}, {"h": -16, "name": "Stanford", "scene": 5}, {"h": -2, "name": "Oregon", "scene": 4}, {"h": -3, "name": "Alabama", "scene": 4}, {"h": -13, "name": "LSU", "scene": 1}, {"h": -25, "name": "Louisville", "scene": 2}, {"h": -10, "name": "LSU", "scene": 3}, {"h": -1, "name": "Mississippi State", "scene": 8}, {"h": -5, "name": "Baylor", "scene": 7}, {"h": -19, "name": "Kansas State", "scene": 3}, {"h": -24, "name": "Oklahoma State", "scene": 5}, {"h": -25, "name": "UCLA", "scene": 9}, {"h": -16, "name": "Notre Dame", "scene": 2}, {"h": -10, "name": "Baylor", "scene": 1}, {"h": -4, "name": "Oklahoma", "scene": 2}, {"h": -17, "name": "Oklahoma", "scene": 9}, {"h": -21, "name": "East Carolina", "scene": 10}, {"h": -1, "name": "Mississippi State", "scene": 10}, {"h": -3, "name": "Alabama", "scene": 5}, {"h": -15, "name": "Stanford", "scene": 3}, {"h": -9, "name": "Notre Dame", "scene": 4}, {"h": -4, "name": "Oklahoma", "scene": 4}, {"h": -2, "name": "Alabama", "scene": 2}, {"h": -10, "name": "Arizona", "scene": 7}, {"h": -8, "name": "Michigan State", "scene": 8}, {"h": -10, "name": "Georgia", "scene": 8}, {"h": -18, "name": "Utah", "scene": 10}, {"h": -11, "name": "Ole Miss", "scene": 6}, {"h": -21, "name": "Nebraska", "scene": 7}, {"h": -5, "name": "Notre Dame", "scene": 8}, {"h": -3, "name": "Ole Miss", "scene": 7}, {"h": -23, "name": "East Carolina", "scene": 5}, {"h": -9, "name": "USC", "scene": 3}, {"h": -23, "name": "Missouri", "scene": 7}, {"h": -22, "name": "USC", "scene": 8}, {"h": -10, "name": "Ole Miss", "scene": 4}, {"h": -16, "name": "Arizona", "scene": 8}, {"h": -8, "name": "Michigan State", "scene": 1}, {"h": -12, "name": "LSU", "scene": 2}, {"h": -5, "name": "Oregon", "scene": 10}, {"h": -8, "name": "LSU", "scene": 4}, {"h": -3, "name": "Oregon", "scene": 1}, {"h": -11, "name": "Oklahoma", "scene": 8}, {"h": -21, "name": "Texas A&M", "scene": 8}, {"h": -3, "name": "Ole Miss", "scene": 9}, {"h": -6, "name": "Texas A&M", "scene": 6}, {"h": -24, "name": "Missouri", "scene": 6}, {"h": -13, "name": "South Carolina", "scene": 5}, {"h": -20, "name": "USC", "scene": 9}, {"h": -14, "name": "South Carolina", "scene": 4}, {"h": -4, "name": "Baylor", "scene": 8}, {"h": -19, "name": "Nebraska", "scene": 6}, {"h": -20, "name": "Arizona State", "scene": 7}, {"h": -15, "name": "LSU", "scene": 6}, {"h": -6, "name": "Auburn", "scene": 8}, {"h": -1, "name": "Florida State", "scene": 5}, {"h": -4, "name": "Oklahoma", "scene": 6}, {"h": -22, "name": "Ohio State", "scene": 5}, {"h": -6, "name": "Auburn", "scene": 1}, {"h": -22, "name": "Clemson", "scene": 4}, {"h": -5, "name": "Auburn", "scene": 9}, {"h": -24, "name": "Duke", "scene": 10}, {"h": -11, "name": "Stanford", "scene": 1}, {"h": -3, "name": "Oregon", "scene": 2}, {"h": -21, "name": "Clemson", "scene": 9}, {"h": -16, "name": "USC", "scene": 6}, {"h": -18, "name": "USC", "scene": 5}, {"h": -12, "name": "Georgia", "scene": 1}, {"h": -2, "name": "Auburn", "scene": 7}, {"h": -17, "name": "Arizona State", "scene": 8}, {"h": -1, "name": "Florida State", "scene": 4}, {"h": -21, "name": "Nebraska", "scene": 5}, {"h": -12, "name": "UCLA", "scene": 4}, {"h": -7, "name": "Notre Dame", "scene": 9}, {"h": -19, "name": "Nebraska", "scene": 8}, {"h": -11, "name": "Kansas State", "scene": 10}, {"h": -7, "name": "Michigan State", "scene": 2}, {"h": -2, "name": "Florida State", "scene": 9}, {"h": -25, "name": "Oklahoma State", "scene": 4}, {"h": -1, "name": "Florida State", "scene": 7}, {"h": -7, "name": "Baylor", "scene": 6}, {"h": -22, "name": "West Virginia", "scene": 9}, {"h": -5, "name": "Auburn", "scene": 6}, {"h": -18, "name": "Wisconsin", "scene": 2}, {"h": -9, "name": "Michigan State", "scene": 5}, {"h": -16, "name": "Oklahoma State", "scene": 7}, {"h": -16, "name": "Nebraska", "scene": 9}, {"h": -6, "name": "Oregon", "scene": 9}, {"h": -15, "name": "Arizona", "scene": 9}, {"h": -25, "name": "BYU", "scene": 3}, {"h": -9, "name": "Texas A&M", "scene": 2}, {"h": -17, "name": "LSU", "scene": 5}, {"h": -13, "name": "Georgia", "scene": 6}, {"h": -21, "name": "Louisville", "scene": 3}, {"h": -15, "name": "Arizona State", "scene": 10}, {"h": -20, "name": "BYU", "scene": 5}, {"h": -2, "name": "Florida State", "scene": 8}, {"h": -1, "name": "Florida State", "scene": 6}, {"h": -8, "name": "Notre Dame", "scene": 5}, {"h": -16, "name": "Arizona State", "scene": 3}, {"h": -1, "name": "Florida State", "scene": 2}, {"h": -14, "name": "Kansas State", "scene": 8}, {"h": -15, "name": "Oklahoma State", "scene": 8}, {"h": -20, "name": "Utah", "scene": 8}, {"h": -18, "name": "BYU", "scene": 6}, {"h": -7, "name": "Baylor", "scene": 5}, {"h": -14, "name": "Mississippi State", "scene": 5}, {"h": -12, "name": "Baylor", "scene": 9}, {"h": -6, "name": "Texas A&M", "scene": 5}, {"h": -13, "name": "Ohio State", "scene": 8}, {"h": -3, "name": "Ole Miss", "scene": 8}, {"h": -23, "name": "Stanford", "scene": 8}, {"h": -14, "name": "Stanford", "scene": 6}, {"h": -3, "name": "Alabama", "scene": 6}, {"h": -7, "name": "Alabama", "scene": 8}, {"h": -21, "name": "BYU", "scene": 4}, {"h": -12, "name": "Georgia", "scene": 5}, {"h": -5, "name": "Auburn", "scene": 3}, {"h": -24, "name": "LSU", "scene": 9}, {"h": -11, "name": "Kansas State", "scene": 9}, {"h": -13, "name": "Michigan State", "scene": 3}, {"h": -2, "name": "Florida State", "scene": 10}, {"h": -7, "name": "Ole Miss", "scene": 10}, {"h": -25, "name": "UCLA", "scene": 10}, {"h": -20, "name": "Kansas State", "scene": 2}, {"h": -11, "name": "UCLA", "scene": 5}, {"h": -23, "name": "Marshall", "scene": 9}, {"h": -22, "name": "Georgia Tech", "scene": 7}, {"h": -19, "name": "Utah", "scene": 9}, {"h": -13, "name": "Georgia", "scene": 4}, {"h": -4, "name": "Oklahoma", "scene": 1}, {"h": -8, "name": "Ohio State", "scene": 2}, {"h": -14, "name": "Arizona", "scene": 10}, {"h": -21, "name": "Texas A&M", "scene": 1}, {"h": -21, "name": "North Carolina", "scene": 2}, {"h": -14, "name": "Texas A&M", "scene": 7}, {"h": -9, "name": "Oregon", "scene": 8}, {"h": -16, "name": "Stanford", "scene": 4}, {"h": -17, "name": "Wisconsin", "scene": 6}, {"h": -16, "name": "Clemson", "scene": 1}, {"h": -20, "name": "Kansas State", "scene": 1}, {"h": -19, "name": "Wisconsin", "scene": 5}, {"h": -15, "name": "USC", "scene": 1}, {"h": -23, "name": "Ohio State", "scene": 4}, {"h": -20, "name": "West Virginia", "scene": 10}, {"h": -9, "name": "Georgia", "scene": 9}, {"h": -13, "name": "Ohio State", "scene": 9}, {"h": -22, "name": "Clemson", "scene": 10}, {"h": -17, "name": "Notre Dame", "scene": 1}, {"h": -6, "name": "Notre Dame", "scene": 7}, {"h": -20, "name": "Missouri", "scene": 3}, {"h": -15, "name": "Arizona State", "scene": 5}, {"h": -1, "name": "Florida State", "scene": 3}, {"h": -4, "name": "Oklahoma", "scene": 5}, {"h": -6, "name": "Georgia", "scene": 3}, {"h": -19, "name": "Oklahoma", "scene": 10}, {"h": -24, "name": "Utah", "scene": 7}, {"h": -12, "name": "TCU", "scene": 8}, {"h": -16, "name": "LSU", "scene": 10}, {"h": -11, "name": "UCLA", "scene": 2}, {"h": -17, "name": "Virginia Tech", "scene": 3}, {"h": -11, "name": "Michigan State", "scene": 4}, {"h": -18, "name": "East Carolina", "scene": 8}, {"h": -18, "name": "Ole Miss", "scene": 1}, {"h": -9, "name": "TCU", "scene": 7}, {"h": -6, "name": "Texas A&M", "scene": 4}, {"h": -14, "name": "USC", "scene": 2}], "nodes": [{"segments": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10], "name": "Ohio State"}, {"segments": [1, 2, 3, 4, 5], "name": "South Carolina"}, {"segments": [6, 7, 8, 9, 10], "name": "TCU"}, {"segments": [1], "name": "Washington"}, {"segments": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10], "name": "Michigan State"}, {"segments": [1, 2, 3, 4, 5, 6, 7], "name": "UCLA"}, {"segments": [1, 2, 3, 4, 5], "name": "Arizona State"}, {"segments": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10], "name": "Auburn"}, {"segments": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10], "name": "Alabama"}, {"segments": [4, 5, 6, 7, 8, 9, 10], "name": "Nebraska"}, {"segments": [1, 2, 3, 4, 5, 6, 7, 8], "name": "Stanford"}, {"segments": [8, 9, 10], "name": "Marshall"}, {"segments": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10], "name": "Oregon"}, {"segments": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10], "name": "Ole Miss"}, {"segments": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10], "name": "Georgia"}, {"segments": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10], "name": "Oklahoma"}, {"segments": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10], "name": "Baylor"}, {"segments": [5, 6, 7, 8, 9, 10], "name": "Mississippi State"}, {"segments": [1, 2, 3, 4, 5, 6], "name": "Wisconsin"}, {"segments": [5, 6, 7, 8, 9, 10], "name": "East Carolina"}, {"segments": [1, 2, 3, 4, 5, 6, 7, 8], "name": "Texas A&M"}, {"segments": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10], "name": "Notre Dame"}, {"segments": [9, 10], "name": "UCLA"}, {"segments": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10], "name": "Kansas State"}, {"segments": [4, 5, 6, 7, 8], "name": "Oklahoma State"}, {"segments": [1, 2, 3, 4], "name": "Clemson"}, {"segments": [1, 2], "name": "Nebraska"}, {"segments": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10], "name": "Florida State"}, {"segments": [1, 2, 3, 4], "name": "Missouri"}, {"segments": [6, 7], "name": "Missouri"}, {"segments": [7, 8, 9, 10], "name": "Utah"}, {"segments": [8, 9, 10], "name": "Clemson"}, {"segments": [1, 2, 3, 4, 5, 6], "name": "LSU"}, {"segments": [7, 8, 9, 10], "name": "Arizona State"}, {"segments": [7, 8, 9, 10], "name": "Arizona"}, {"segments": [1, 2, 3, 4, 5, 6], "name": "USC"}, {"segments": [8, 9], "name": "USC"}, {"segments": [10], "name": "Duke"}, {"segments": [9, 10], "name": "West Virginia"}, {"segments": [2, 3], "name": "Louisville"}, {"segments": [3, 4, 5, 6], "name": "BYU"}, {"segments": [9, 10], "name": "LSU"}, {"segments": [7], "name": "Georgia Tech"}, {"segments": [1, 2], "name": "North Carolina"}, {"segments": [3], "name": "Virginia Tech"}], "heights": [{"h": 0, "name": "Ohio State", "scene": 3}, {"h": 14, "name": "Michigan State", "scene": 7}, {"h": 1, "name": "Washington", "scene": 1}, {"h": -10, "name": "UCLA", "scene": 7}, {"h": 10, "name": "Arizona State", "scene": 1}, {"h": 18, "name": "UCLA", "scene": 5}, {"h": 32, "name": "Michigan State", "scene": 1}, {"h": 34, "name": "Auburn", "scene": 2}, {"h": 37, "name": "Alabama", "scene": 3}, {"h": -11, "name": "Ohio State", "scene": 9}, {"h": 25, "name": "Stanford", "scene": 2}, {"h": -27, "name": "Marshall", "scene": 9}, {"h": 10, "name": "Oregon", "scene": 7}, {"h": 19, "name": "Ole Miss", "scene": 5}, {"h": 8, "name": "Wisconsin", "scene": 3}, {"h": 36, "name": "Oklahoma", "scene": 3}, {"h": 29, "name": "Baylor", "scene": 4}, {"h": 32, "name": "Mississippi State", "scene": 7}, {"h": -8, "name": "East Carolina", "scene": 6}, {"h": 22, "name": "Notre Dame", "scene": 3}, {"h": 9, "name": "Notre Dame", "scene": 10}, {"h": 10, "name": "Arizona State", "scene": 2}, {"h": -9, "name": "Kansas State", "scene": 6}, {"h": 6, "name": "Georgia", "scene": 7}, {"h": 11, "name": "Mississippi State", "scene": 6}, {"h": 11, "name": "Oklahoma", "scene": 7}, {"h": -7, "name": "Baylor", "scene": 10}, {"h": -27, "name": "Marshall", "scene": 10}, {"h": 39, "name": "Alabama", "scene": 1}, {"h": -16, "name": "Nebraska", "scene": 10}, {"h": 7, "name": "Michigan State", "scene": 9}, {"h": 30, "name": "Texas A&M", "scene": 3}, {"h": -22, "name": "Stanford", "scene": 7}, {"h": 38, "name": "Oregon", "scene": 5}, {"h": 4, "name": "TCU", "scene": 9}, {"h": 15, "name": "Alabama", "scene": 10}, {"h": 5, "name": "Stanford", "scene": 6}, {"h": 29, "name": "Baylor", "scene": 3}, {"h": 6, "name": "Georgia", "scene": 10}, {"h": 31, "name": "Ohio State", "scene": 2}, {"h": 3, "name": "Clemson", "scene": 2}, {"h": 30, "name": "Ole Miss", "scene": 9}, {"h": -9, "name": "Kansas State", "scene": 7}, {"h": 7, "name": "Nebraska", "scene": 2}, {"h": 17, "name": "Notre Dame", "scene": 6}, {"h": -6, "name": "Nebraska", "scene": 4}, {"h": 21, "name": "UCLA", "scene": 3}, {"h": 33, "name": "UCLA", "scene": 1}, {"h": 12, "name": "Ole Miss", "scene": 3}, {"h": 40, "name": "Florida State", "scene": 1}, {"h": 14, "name": "Auburn", "scene": 10}, {"h": -11, "name": "Ohio State", "scene": 10}, {"h": 2, "name": "Missouri", "scene": 4}, {"h": 34, "name": "Auburn", "scene": 5}, {"h": -2, "name": "South Carolina", "scene": 3}, {"h": -7, "name": "Baylor", "scene": 9}, {"h": 33, "name": "Georgia", "scene": 2}, {"h": 38, "name": "Oregon", "scene": 3}, {"h": 38, "name": "Oregon", "scene": 6}, {"h": -12, "name": "Arizona State", "scene": 9}, {"h": 2, "name": "Missouri", "scene": 1}, {"h": 34, "name": "Auburn", "scene": 4}, {"h": 6, "name": "Georgia", "scene": 9}, {"h": -5, "name": "Ohio State", "scene": 7}, {"h": -27, "name": "Marshall", "scene": 8}, {"h": 12, "name": "Ole Miss", "scene": 2}, {"h": -9, "name": "Kansas State", "scene": 5}, {"h": 7, "name": "Nebraska", "scene": 1}, {"h": 18, "name": "UCLA", "scene": 6}, {"h": -1, "name": "Clemson", "scene": 3}, {"h": 7, "name": "Michigan State", "scene": 10}, {"h": -11, "name": "East Carolina", "scene": 7}, {"h": 29, "name": "Baylor", "scene": 2}, {"h": 32, "name": "Mississippi State", "scene": 9}, {"h": -19, "name": "Utah", "scene": 8}, {"h": 2, "name": "Missouri", "scene": 2}, {"h": 6, "name": "Georgia", "scene": 8}, {"h": 4, "name": "TCU", "scene": 10}, {"h": 15, "name": "Alabama", "scene": 7}, {"h": 1, "name": "Wisconsin", "scene": 5}, {"h": -19, "name": "TCU", "scene": 6}, {"h": 5, "name": "Stanford", "scene": 5}, {"h": 38, "name": "Oregon", "scene": 4}, {"h": -23, "name": "Clemson", "scene": 8}, {"h": 37, "name": "Alabama", "scene": 4}, {"h": 26, "name": "LSU", "scene": 1}, {"h": 1, "name": "Louisville", "scene": 2}, {"h": 23, "name": "LSU", "scene": 3}, {"h": 32, "name": "Mississippi State", "scene": 8}, {"h": 29, "name": "Baylor", "scene": 7}, {"h": 40, "name": "Florida State", "scene": 2}, {"h": -7, "name": "Oklahoma State", "scene": 5}, {"h": -29, "name": "UCLA", "scene": 9}, {"h": 11, "name": "Notre Dame", "scene": 2}, {"h": 30, "name": "South Carolina", "scene": 1}, {"h": 29, "name": "Baylor", "scene": 1}, {"h": 36, "name": "Oklahoma", "scene": 2}, {"h": -17, "name": "Oklahoma", "scene": 9}, {"h": 31, "name": "Florida State", "scene": 8}, {"h": 37, "name": "Alabama", "scene": 5}, {"h": 11, "name": "Stanford", "scene": 3}, {"h": 39, "name": "Alabama", "scene": 2}, {"h": 12, "name": "Arizona", "scene": 7}, {"h": 14, "name": "Michigan State", "scene": 8}, {"h": -19, "name": "Utah", "scene": 10}, {"h": 13, "name": "Ole Miss", "scene": 6}, {"h": -16, "name": "Nebraska", "scene": 7}, {"h": 17, "name": "Notre Dame", "scene": 8}, {"h": 30, "name": "Ole Miss", "scene": 7}, {"h": 40, "name": "Florida State", "scene": 3}, {"h": 24, "name": "USC", "scene": 3}, {"h": -18, "name": "Missouri", "scene": 7}, {"h": -21, "name": "USC", "scene": 8}, {"h": 21, "name": "Ole Miss", "scene": 4}, {"h": -11, "name": "Arizona", "scene": 8}, {"h": 3, "name": "USC", "scene": 4}, {"h": 26, "name": "LSU", "scene": 2}, {"h": 23, "name": "LSU", "scene": 4}, {"h": 38, "name": "Oregon", "scene": 1}, {"h": 5, "name": "Oklahoma", "scene": 8}, {"h": -20, "name": "Texas A&M", "scene": 8}, {"h": -7, "name": "Oklahoma State", "scene": 6}, {"h": 30, "name": "Texas A&M", "scene": 6}, {"h": -18, "name": "Missouri", "scene": 6}, {"h": 25, "name": "Wisconsin", "scene": 1}, {"h": -21, "name": "USC", "scene": 9}, {"h": -5, "name": "Ohio State", "scene": 4}, {"h": 29, "name": "Baylor", "scene": 8}, {"h": 3, "name": "USC", "scene": 6}, {"h": 6, "name": "Kansas State", "scene": 3}, {"h": 22, "name": "Notre Dame", "scene": 4}, {"h": -12, "name": "Arizona State", "scene": 7}, {"h": 4, "name": "LSU", "scene": 6}, {"h": 16, "name": "Auburn", "scene": 8}, {"h": -4, "name": "Clemson", "scene": 4}, {"h": 40, "name": "Florida State", "scene": 5}, {"h": 27, "name": "Georgia", "scene": 1}, {"h": 36, "name": "Oklahoma", "scene": 6}, {"h": -5, "name": "Ohio State", "scene": 5}, {"h": 34, "name": "Auburn", "scene": 1}, {"h": 12, "name": "South Carolina", "scene": 4}, {"h": -3, "name": "BYU", "scene": 6}, {"h": -28, "name": "Duke", "scene": 10}, {"h": 29, "name": "Baylor", "scene": 5}, {"h": 9, "name": "Kansas State", "scene": 1}, {"h": 38, "name": "Oregon", "scene": 2}, {"h": -23, "name": "Clemson", "scene": 9}, {"h": 36, "name": "Oklahoma", "scene": 4}, {"h": 3, "name": "USC", "scene": 5}, {"h": -5, "name": "Ohio State", "scene": 8}, {"h": 34, "name": "Auburn", "scene": 7}, {"h": 35, "name": "Ohio State", "scene": 1}, {"h": -12, "name": "Arizona State", "scene": 8}, {"h": 28, "name": "Stanford", "scene": 1}, {"h": 40, "name": "Florida State", "scene": 4}, {"h": -5, "name": "Ohio State", "scene": 6}, {"h": 10, "name": "Arizona State", "scene": 5}, {"h": 9, "name": "Notre Dame", "scene": 9}, {"h": -16, "name": "Nebraska", "scene": 8}, {"h": -6, "name": "Kansas State", "scene": 10}, {"h": 32, "name": "Michigan State", "scene": 2}, {"h": 31, "name": "Florida State", "scene": 9}, {"h": -7, "name": "Oklahoma State", "scene": 4}, {"h": 40, "name": "Florida State", "scene": 7}, {"h": 29, "name": "Baylor", "scene": 6}, {"h": -24, "name": "West Virginia", "scene": 9}, {"h": 34, "name": "Auburn", "scene": 6}, {"h": 8, "name": "Wisconsin", "scene": 2}, {"h": 20, "name": "Michigan State", "scene": 5}, {"h": -7, "name": "Oklahoma State", "scene": 7}, {"h": -4, "name": "Nebraska", "scene": 5}, {"h": -16, "name": "Nebraska", "scene": 9}, {"h": 10, "name": "Oregon", "scene": 9}, {"h": -13, "name": "Arizona", "scene": 9}, {"h": 30, "name": "Texas A&M", "scene": 2}, {"h": 4, "name": "LSU", "scene": 5}, {"h": 6, "name": "Georgia", "scene": 6}, {"h": 1, "name": "Louisville", "scene": 3}, {"h": -14, "name": "Arizona State", "scene": 10}, {"h": -3, "name": "BYU", "scene": 5}, {"h": -25, "name": "East Carolina", "scene": 10}, {"h": 40, "name": "Florida State", "scene": 6}, {"h": 22, "name": "Notre Dame", "scene": 5}, {"h": 10, "name": "Arizona State", "scene": 3}, {"h": -2, "name": "Kansas State", "scene": 4}, {"h": -6, "name": "Kansas State", "scene": 8}, {"h": -7, "name": "Oklahoma State", "scene": 8}, {"h": 12, "name": "South Carolina", "scene": 5}, {"h": 14, "name": "Auburn", "scene": 9}, {"h": 32, "name": "Mississippi State", "scene": 10}, {"h": 2, "name": "Missouri", "scene": 3}, {"h": 11, "name": "Mississippi State", "scene": 5}, {"h": -15, "name": "East Carolina", "scene": 8}, {"h": 30, "name": "Texas A&M", "scene": 5}, {"h": 10, "name": "Oregon", "scene": 10}, {"h": -22, "name": "Stanford", "scene": 8}, {"h": -18, "name": "East Carolina", "scene": 9}, {"h": 37, "name": "Alabama", "scene": 6}, {"h": 15, "name": "Alabama", "scene": 8}, {"h": -3, "name": "BYU", "scene": 4}, {"h": 17, "name": "Georgia", "scene": 5}, {"h": 34, "name": "Auburn", "scene": 3}, {"h": -28, "name": "LSU", "scene": 9}, {"h": -6, "name": "Kansas State", "scene": 9}, {"h": 20, "name": "Michigan State", "scene": 3}, {"h": 31, "name": "Florida State", "scene": 10}, {"h": 8, "name": "Ole Miss", "scene": 10}, {"h": -29, "name": "UCLA", "scene": 10}, {"h": 6, "name": "Kansas State", "scene": 2}, {"h": 10, "name": "Arizona State", "scene": 4}, {"h": 14, "name": "Michigan State", "scene": 6}, {"h": 27, "name": "UCLA", "scene": 2}, {"h": -17, "name": "Georgia Tech", "scene": 7}, {"h": -19, "name": "Utah", "scene": 9}, {"h": 17, "name": "Georgia", "scene": 4}, {"h": 36, "name": "Oklahoma", "scene": 1}, {"h": 5, "name": "South Carolina", "scene": 2}, {"h": -13, "name": "Arizona", "scene": 10}, {"h": 8, "name": "Texas A&M", "scene": 1}, {"h": 4, "name": "North Carolina", "scene": 2}, {"h": 15, "name": "Alabama", "scene": 9}, {"h": 10, "name": "Oregon", "scene": 8}, {"h": 5, "name": "Stanford", "scene": 4}, {"h": 1, "name": "Wisconsin", "scene": 6}, {"h": 14, "name": "Clemson", "scene": 1}, {"h": 4, "name": "North Carolina", "scene": 1}, {"h": -3, "name": "BYU", "scene": 3}, {"h": 24, "name": "USC", "scene": 1}, {"h": -24, "name": "West Virginia", "scene": 10}, {"h": -26, "name": "Clemson", "scene": 10}, {"h": 13, "name": "Notre Dame", "scene": 1}, {"h": 17, "name": "Notre Dame", "scene": 7}, {"h": 18, "name": "UCLA", "scene": 4}, {"h": -6, "name": "East Carolina", "scene": 5}, {"h": 36, "name": "Oklahoma", "scene": 5}, {"h": 33, "name": "Georgia", "scene": 3}, {"h": -4, "name": "Nebraska", "scene": 6}, {"h": -20, "name": "Oklahoma", "scene": 10}, {"h": -19, "name": "Utah", "scene": 7}, {"h": 4, "name": "TCU", "scene": 8}, {"h": -15, "name": "LSU", "scene": 10}, {"h": 30, "name": "Ole Miss", "scene": 8}, {"h": 9, "name": "Virginia Tech", "scene": 3}, {"h": -4, "name": "Texas A&M", "scene": 7}, {"h": 20, "name": "Michigan State", "scene": 4}, {"h": 1, "name": "Wisconsin", "scene": 4}, {"h": 12, "name": "Ole Miss", "scene": 1}, {"h": 13, "name": "TCU", "scene": 7}, {"h": 30, "name": "Texas A&M", "scene": 4}, {"h": 24, "name": "USC", "scene": 2}], "order": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10], "scenes": {"1": {"nodes": {"Michigan State": {"extent": [1.0, 1.0]}, "USC": {"extent": [1.0, 1.0]}, "Oklahoma": {"extent": [1.0, 1.0]}, "North Carolina": {"extent": [1.0, 1.0]}, "Arizona State": {"extent": [1.0, 1.0]}, "Clemson": {"extent": [1.0, 1.0]}, "Wisconsin": {"extent": [1.0, 1.0]}, "Oregon": {"extent": [1.0, 1.0]}, "Florida State": {"extent": [1.0, 1.0]}, "LSU": {"extent": [1.0, 1.0]}, "South Carolina": {"extent": [1.0, 1.0]}, "Ohio State": {"extent": [1.0, 1.0]}, "Georgia": {"extent": [1.0, 1.0]}, "Stanford": {"extent": [1.0, 1.0]}, "Ole Miss": {"extent": [1.0, 1.0]}, "Baylor": {"extent": [1.0, 1.0]}, "Nebraska": {"extent": [1.0, 1.0]}, "Missouri": {"extent": [1.0, 1.0]}, "Alabama": {"extent": [1.0, 1.0]}, "Notre Dame": {"extent": [1.0, 1.0]}, "Washington": {"extent": [1.0, 1.0]}, "UCLA": {"extent": [1.0, 1.0]}, "Kansas State": {"extent": [1.0, 1.0]}, "Auburn": {"extent": [1.0, 1.0]}, "Texas A&M": {"extent": [1.0, 1.0]}}, "extent": [0.75, 1.25]}, "2": {"nodes": {"Michigan State": {"extent": [2.0, 2.0]}, "USC": {"extent": [2.0, 2.0]}, "Oklahoma": {"extent": [2.0, 2.0]}, "North Carolina": {"extent": [2.0, 2.0]}, "Louisville": {"extent": [2.0, 2.0]}, "Arizona State": {"extent": [2.0, 2.0]}, "Clemson": {"extent": [2.0, 2.0]}, "Wisconsin": {"extent": [2.0, 2.0]}, "Oregon": {"extent": [2.0, 2.0]}, "Florida State": {"extent": [2.0, 2.0]}, "LSU": {"extent": [2.0, 2.0]}, "Ohio State": {"extent": [2.0, 2.0]}, "Georgia": {"extent": [2.0, 2.0]}, "Stanford": {"extent": [2.0, 2.0]}, "Ole Miss": {"extent": [2.0, 2.0]}, "Baylor": {"extent": [2.0, 2.0]}, "Nebraska": {"extent": [2.0, 2.0]}, "Missouri": {"extent": [2.0, 2.0]}, "Alabama": {"extent": [2.0, 2.0]}, "South Carolina": {"extent": [2.0, 2.0]}, "Notre Dame": {"extent": [2.0, 2.0]}, "UCLA": {"extent": [2.0, 2.0]}, "Kansas State": {"extent": [2.0, 2.0]}, "Auburn": {"extent": [2.0, 2.0]}, "Texas A&M": {"extent": [2.0, 2.0]}}, "extent": [1.75, 2.25]}, "3": {"nodes": {"Michigan State": {"extent": [3.0, 3.0]}, "USC": {"extent": [3.0, 3.0]}, "Oklahoma": {"extent": [3.0, 3.0]}, "Louisville": {"extent": [3.0, 3.0]}, "Arizona State": {"extent": [3.0, 3.0]}, "Clemson": {"extent": [3.0, 3.0]}, "Wisconsin": {"extent": [3.0, 3.0]}, "Oregon": {"extent": [3.0, 3.0]}, "Florida State": {"extent": [3.0, 3.0]}, "LSU": {"extent": [3.0, 3.0]}, "Ohio State": {"extent": [3.0, 3.0]}, "Georgia": {"extent": [3.0, 3.0]}, "Stanford": {"extent": [3.0, 3.0]}, "Ole Miss": {"extent": [3.0, 3.0]}, "BYU": {"extent": [3.0, 3.0]}, "Baylor": {"extent": [3.0, 3.0]}, "Missouri": {"extent": [3.0, 3.0]}, "Alabama": {"extent": [3.0, 3.0]}, "South Carolina": {"extent": [3.0, 3.0]}, "Notre Dame": {"extent": [3.0, 3.0]}, "UCLA": {"extent": [3.0, 3.0]}, "Kansas State": {"extent": [3.0, 3.0]}, "Auburn": {"extent": [3.0, 3.0]}, "Texas A&M": {"extent": [3.0, 3.0]}, "Virginia Tech": {"extent": [3.0, 3.0]}}, "extent": [2.75, 3.25]}, "4": {"nodes": {"Michigan State": {"extent": [4.0, 4.0]}, "USC": {"extent": [4.0, 4.0]}, "Oklahoma": {"extent": [4.0, 4.0]}, "Arizona State": {"extent": [4.0, 4.0]}, "Alabama": {"extent": [4.0, 4.0]}, "Oklahoma State": {"extent": [4.0, 4.0]}, "Wisconsin": {"extent": [4.0, 4.0]}, "Oregon": {"extent": [4.0, 4.0]}, "Florida State": {"extent": [4.0, 4.0]}, "LSU": {"extent": [4.0, 4.0]}, "South Carolina": {"extent": [4.0, 4.0]}, "Georgia": {"extent": [4.0, 4.0]}, "Stanford": {"extent": [4.0, 4.0]}, "Ole Miss": {"extent": [4.0, 4.0]}, "BYU": {"extent": [4.0, 4.0]}, "Baylor": {"extent": [4.0, 4.0]}, "Ohio State": {"extent": [4.0, 4.0]}, "Missouri": {"extent": [4.0, 4.0]}, "Clemson": {"extent": [4.0, 4.0]}, "Notre Dame": {"extent": [4.0, 4.0]}, "UCLA": {"extent": [4.0, 4.0]}, "Kansas State": {"extent": [4.0, 4.0]}, "Auburn": {"extent": [4.0, 4.0]}, "Nebraska": {"extent": [4.0, 4.0]}, "Texas A&M": {"extent": [4.0, 4.0]}}, "extent": [3.75, 4.25]}, "5": {"nodes": {"Michigan State": {"extent": [5.0, 5.0]}, "USC": {"extent": [5.0, 5.0]}, "Oklahoma": {"extent": [5.0, 5.0]}, "Arizona State": {"extent": [5.0, 5.0]}, "Oklahoma State": {"extent": [5.0, 5.0]}, "Wisconsin": {"extent": [5.0, 5.0]}, "Oregon": {"extent": [5.0, 5.0]}, "Florida State": {"extent": [5.0, 5.0]}, "LSU": {"extent": [5.0, 5.0]}, "East Carolina": {"extent": [5.0, 5.0]}, "South Carolina": {"extent": [5.0, 5.0]}, "Ohio State": {"extent": [5.0, 5.0]}, "Georgia": {"extent": [5.0, 5.0]}, "Stanford": {"extent": [5.0, 5.0]}, "Ole Miss": {"extent": [5.0, 5.0]}, "BYU": {"extent": [5.0, 5.0]}, "Baylor": {"extent": [5.0, 5.0]}, "Nebraska": {"extent": [5.0, 5.0]}, "Alabama": {"extent": [5.0, 5.0]}, "Notre Dame": {"extent": [5.0, 5.0]}, "Mississippi State": {"extent": [5.0, 5.0]}, "UCLA": {"extent": [5.0, 5.0]}, "Kansas State": {"extent": [5.0, 5.0]}, "Auburn": {"extent": [5.0, 5.0]}, "Texas A&M": {"extent": [5.0, 5.0]}}, "extent": [4.75, 5.25]}, "6": {"nodes": {"Michigan State": {"extent": [6.0, 6.0]}, "USC": {"extent": [6.0, 6.0]}, "Oklahoma": {"extent": [6.0, 6.0]}, "Oklahoma State": {"extent": [6.0, 6.0]}, "Wisconsin": {"extent": [6.0, 6.0]}, "TCU": {"extent": [6.0, 6.0]}, "Oregon": {"extent": [6.0, 6.0]}, "Florida State": {"extent": [6.0, 6.0]}, "LSU": {"extent": [6.0, 6.0]}, "East Carolina": {"extent": [6.0, 6.0]}, "Ohio State": {"extent": [6.0, 6.0]}, "Georgia": {"extent": [6.0, 6.0]}, "Stanford": {"extent": [6.0, 6.0]}, "Ole Miss": {"extent": [6.0, 6.0]}, "BYU": {"extent": [6.0, 6.0]}, "Baylor": {"extent": [6.0, 6.0]}, "Nebraska": {"extent": [6.0, 6.0]}, "Missouri": {"extent": [6.0, 6.0]}, "Alabama": {"extent": [6.0, 6.0]}, "Notre Dame": {"extent": [6.0, 6.0]}, "Mississippi State": {"extent": [6.0, 6.0]}, "UCLA": {"extent": [6.0, 6.0]}, "Kansas State": {"extent": [6.0, 6.0]}, "Auburn": {"extent": [6.0, 6.0]}, "Texas A&M": {"extent": [6.0, 6.0]}}, "extent": [5.75, 6.25]}, "7": {"nodes": {"Michigan State": {"extent": [7.0, 7.0]}, "Oklahoma": {"extent": [7.0, 7.0]}, "Arizona State": {"extent": [7.0, 7.0]}, "Arizona": {"extent": [7.0, 7.0]}, "TCU": {"extent": [7.0, 7.0]}, "Utah": {"extent": [7.0, 7.0]}, "Oregon": {"extent": [7.0, 7.0]}, "Florida State": {"extent": [7.0, 7.0]}, "East Carolina": {"extent": [7.0, 7.0]}, "Ohio State": {"extent": [7.0, 7.0]}, "Georgia": {"extent": [7.0, 7.0]}, "Stanford": {"extent": [7.0, 7.0]}, "Ole Miss": {"extent": [7.0, 7.0]}, "Baylor": {"extent": [7.0, 7.0]}, "Nebraska": {"extent": [7.0, 7.0]}, "Missouri": {"extent": [7.0, 7.0]}, "Alabama": {"extent": [7.0, 7.0]}, "Notre Dame": {"extent": [7.0, 7.0]}, "Mississippi State": {"extent": [7.0, 7.0]}, "UCLA": {"extent": [7.0, 7.0]}, "Kansas State": {"extent": [7.0, 7.0]}, "Auburn": {"extent": [7.0, 7.0]}, "Georgia Tech": {"extent": [7.0, 7.0]}, "Texas A&M": {"extent": [7.0, 7.0]}, "Oklahoma State": {"extent": [7.0, 7.0]}}, "extent": [6.75, 7.25]}, "8": {"nodes": {"Michigan State": {"extent": [8.0, 8.0]}, "USC": {"extent": [8.0, 8.0]}, "Oklahoma": {"extent": [8.0, 8.0]}, "Arizona State": {"extent": [8.0, 8.0]}, "Clemson": {"extent": [8.0, 8.0]}, "Arizona": {"extent": [8.0, 8.0]}, "TCU": {"extent": [8.0, 8.0]}, "Utah": {"extent": [8.0, 8.0]}, "Oregon": {"extent": [8.0, 8.0]}, "Florida State": {"extent": [8.0, 8.0]}, "East Carolina": {"extent": [8.0, 8.0]}, "Ohio State": {"extent": [8.0, 8.0]}, "Georgia": {"extent": [8.0, 8.0]}, "Stanford": {"extent": [8.0, 8.0]}, "Ole Miss": {"extent": [8.0, 8.0]}, "Baylor": {"extent": [8.0, 8.0]}, "Oklahoma State": {"extent": [8.0, 8.0]}, "Alabama": {"extent": [8.0, 8.0]}, "Notre Dame": {"extent": [8.0, 8.0]}, "Mississippi State": {"extent": [8.0, 8.0]}, "Marshall": {"extent": [8.0, 8.0]}, "Kansas State": {"extent": [8.0, 8.0]}, "Auburn": {"extent": [8.0, 8.0]}, "Nebraska": {"extent": [8.0, 8.0]}, "Texas A&M": {"extent": [8.0, 8.0]}}, "extent": [7.75, 8.25]}, "9": {"nodes": {"Michigan State": {"extent": [9.0, 9.0]}, "USC": {"extent": [9.0, 9.0]}, "Oklahoma": {"extent": [9.0, 9.0]}, "Arizona State": {"extent": [9.0, 9.0]}, "Alabama": {"extent": [9.0, 9.0]}, "Arizona": {"extent": [9.0, 9.0]}, "TCU": {"extent": [9.0, 9.0]}, "Utah": {"extent": [9.0, 9.0]}, "Oregon": {"extent": [9.0, 9.0]}, "Florida State": {"extent": [9.0, 9.0]}, "LSU": {"extent": [9.0, 9.0]}, "West Virginia": {"extent": [9.0, 9.0]}, "Ohio State": {"extent": [9.0, 9.0]}, "Georgia": {"extent": [9.0, 9.0]}, "Ole Miss": {"extent": [9.0, 9.0]}, "East Carolina": {"extent": [9.0, 9.0]}, "Baylor": {"extent": [9.0, 9.0]}, "Nebraska": {"extent": [9.0, 9.0]}, "Clemson": {"extent": [9.0, 9.0]}, "Notre Dame": {"extent": [9.0, 9.0]}, "Mississippi State": {"extent": [9.0, 9.0]}, "Marshall": {"extent": [9.0, 9.0]}, "UCLA": {"extent": [9.0, 9.0]}, "Kansas State": {"extent": [9.0, 9.0]}, "Auburn": {"extent": [9.0, 9.0]}}, "extent": [8.75, 9.25]}, "10": {"nodes": {"Michigan State": {"extent": [10.0, 10.0]}, "Oklahoma": {"extent": [10.0, 10.0]}, "Arizona State": {"extent": [10.0, 10.0]}, "Alabama": {"extent": [10.0, 10.0]}, "Arizona": {"extent": [10.0, 10.0]}, "TCU": {"extent": [10.0, 10.0]}, "Utah": {"extent": [10.0, 10.0]}, "Oregon": {"extent": [10.0, 10.0]}, "Florida State": {"extent": [10.0, 10.0]}, "LSU": {"extent": [10.0, 10.0]}, "East Carolina": {"extent": [10.0, 10.0]}, "Ohio State": {"extent": [10.0, 10.0]}, "Georgia": {"extent": [10.0, 10.0]}, "Ole Miss": {"extent": [10.0, 10.0]}, "West Virginia": {"extent": [10.0, 10.0]}, "Baylor": {"extent": [10.0, 10.0]}, "Nebraska": {"extent": [10.0, 10.0]}, "Clemson": {"extent": [10.0, 10.0]}, "Notre Dame": {"extent": [10.0, 10.0]}, "Duke": {"extent": [10.0, 10.0]}, "Mississippi State": {"extent": [10.0, 10.0]}, "Marshall": {"extent": [10.0, 10.0]}, "UCLA": {"extent": [10.0, 10.0]}, "Kansas State": {"extent": [10.0, 10.0]}, "Auburn": {"extent": [10.0, 10.0]}}, "extent": [9.75, 10.25]}}}

==> anc/plays.html <==
<!DOCTYPE html>
<meta charset="utf-8">

<!-- This Source Code Form is subject to the terms of the Mozilla Public
   - License, v. 2.0. If a copy of the MPL was not distributed with this
   - file, You can obtain one at http://mozilla.org/MPL/2.0/. -->

<style>

/* visualization formatting */

path.node {
    stroke: black;
    stroke-width: 10px;
    stroke-linecap: round;
    fill: none;
}

circle.node {
    fill: black;
    stroke: white;
    stroke-width: 4px;
}

path.link {
    stroke: black;
    fill: none;
    stroke-opacity: 0.2;
    pointer-events: none;
}

line.link {
    stroke: black;
    stroke-opacity: 0.5;
}

line.link.highlighted {
    stroke-opacity: 1.0;
}

path.node.highlighted {
    stroke: black !important;
}

path.link.highlighted {
    stroke-opacity: 0.5;
    stroke-width: 3px;
}

circle.highlighted {
    fill: black !important;
}

circle.fixed {
    stroke: black;
}

text {
    text-anchor: end;
    alignment-baseline: middle;
}

.extent {
    fill: lightgray;
    stroke: black;
}

</style>

<body>

<script src="http://d3js.org/d3.v3.min.js" charset="utf-8"></script>
<script src="https://raw.github.com/misoproject/d3.chart/master/d3.chart.min.js" charset="utf-8"></script>
<script src="sven.js"></script>

<script>
var _data,
    _chart;

d3.json("macbeth_storyline.json", function(err,data) {
    _data = data;
    
    data.colors = {}
    data.important.forEach(function(d,i){
    	data.colors[d] = i;
    });

    console.log(data);

    var chart = _chart = d3.select("body").chart("IntegratedStoryline")
        .storyline_data(data)
        .size([1200,600]);

    chart.draw(data.Y);
});

</script>
</body>



==> anc/richard_iii_storyline.json <==
{"colors": {"DUCHESS": 1, "CLARENCE": 2, "QUEEN MARGARET": 3, "FIRST MURDERER": 0, "BUCKINGHAM": 5, "QUEEN ELIZABETH": 6, "KING RICHARD": 4, "ANNE": 7, "GLOUCESTER": 9, "HASTINGS": 8}, "links": [{"source": "GLOUCESTER", "target": "GLOUCESTER", "scene": 0, "t": 279}, {"source": "CLARENCE", "target": "GLOUCESTER", "scene": 0, "t": 325}, {"source": "CLARENCE", "target": "GLOUCESTER", "scene": 0, "t": 329}, {"source": "CLARENCE", "target": "GLOUCESTER", "scene": 0, "t": 335}, {"source": "CLARENCE", "target": "GLOUCESTER", "scene": 0, "t": 354}, {"source": "CLARENCE", "target": "GLOUCESTER", "scene": 0, "t": 399}, {"source": "CLARENCE", "target": "GLOUCESTER", "scene": 0, "t": 403}, {"source": "GLOUCESTER", "target": "CLARENCE", "scene": 0, "t": 328}, {"source": "GLOUCESTER", "target": "CLARENCE", "scene": 0, "t": 330}, {"source": "GLOUCESTER", "target": "CLARENCE", "scene": 0, "t": 345}, {"source": "GLOUCESTER", "target": "CLARENCE", "scene": 0, "t": 359}, {"source": "GLOUCESTER", "target": "CLARENCE", "scene": 0, "t": 392}, {"source": "GLOUCESTER", "target": "CLARENCE", "scene": 0, "t": 400}, {"source": "GLOUCESTER", "target": "CLARENCE", "scene": 0, "t": 405}, {"source": "BRAKENBURY", "target": "GLOUCESTER", "scene": 0, "t": 367}, {"source": "BRAKENBURY", "target": "GLOUCESTER", "scene": 0, "t": 380}, {"source": "BRAKENBURY", "target": "GLOUCESTER", "scene": 0, "t": 385}, {"source": "BRAKENBURY", "target": "GLOUCESTER", "scene": 0, "t": 387}, {"source": "GLOUCESTER", "target": "BRAKENBURY", "scene": 0, "t": 371}, {"source": "GLOUCESTER", "target": "BRAKENBURY", "scene": 0, "t": 381}, {"source": "GLOUCESTER", "target": "BRAKENBURY", "scene": 0, "t": 386}, {"source": "CLARENCE", "target": "BRAKENBURY", "scene": 0, "t": 390}, {"source": "HASTINGS", "target": "GLOUCESTER", "scene": 0, "t": 413}, {"source": "HASTINGS", "target": "GLOUCESTER", "scene": 0, "t": 417}, {"source": "HASTINGS", "target": "GLOUCESTER", "scene": 0, "t": 423}, {"source": "HASTINGS", "target": "GLOUCESTER", "scene": 0, "t": 426}, {"source": "HASTINGS", "target": "GLOUCESTER", "scene": 0, "t": 434}, {"source": "GLOUCESTER", "target": "HASTINGS", "scene": 0, "t": 414}, {"source": "GLOUCESTER", "target": "HASTINGS", "scene": 0, "t": 420}, {"source": "GLOUCESTER", "target": "HASTINGS", "scene": 0, "t": 425}, {"source": "GLOUCESTER", "target": "HASTINGS", "scene": 0, "t": 429}, {"source": "GLOUCESTER", "target": "HASTINGS", "scene": 0, "t": 435}, {"source": "ANNE", "target": "ANNE", "scene": 0, "t": 466}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 502}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 505}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 520}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 539}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 543}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 545}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 552}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 556}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 560}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 563}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 565}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 570}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 575}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 579}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 582}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 586}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 588}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 590}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 592}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 599}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 605}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 611}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 613}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 617}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 620}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 622}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 624}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 626}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 629}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 632}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 634}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 672}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 674}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 680}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 682}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 684}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 686}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 688}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 690}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 697}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 709}, {"source": "GLOUCESTER", "target": "ANNE", "scene": 0, "t": 714}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 503}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 514}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 521}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 541}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 544}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 549}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 554}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 557}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 561}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 564}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 566}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 572}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 576}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 581}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 585}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 587}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 589}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 591}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 598}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 603}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 610}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 612}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 615}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 619}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 621}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 623}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 625}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 628}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 630}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 633}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 670}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 673}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 679}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 681}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 683}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 685}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 687}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 689}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 696}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 706}, {"source": "ANNE", "target": "GLOUCESTER", "scene": 0, "t": 710}, {"source": "FIRST GENTLEMAN", "target": "GLOUCESTER", "scene": 0, "t": 507}, {"source": "GLOUCESTER", "target": "FIRST GENTLEMAN", "scene": 0, "t": 509}, {"source": "GENTLEMEN", "target": "GLOUCESTER", "scene": 0, "t": 715}, {"source": "GLOUCESTER", "target": "GENTLEMEN", "scene": 0, "t": 716}, {"source": "RIVERS", "target": "RIVERS", "scene": 0, "t": 765}, {"source": "GREY", "target": "RIVERS", "scene": 0, "t": 767}, {"source": "QUEEN ELIZABETH", "target": "GREY", "scene": 0, "t": 770}, {"source": "QUEEN ELIZABETH", "target": "GREY", "scene": 0, "t": 773}, {"source": "QUEEN ELIZABETH", "target": "GREY", "scene": 0, "t": 777}, {"source": "GREY", "target": "QUEEN ELIZABETH", "scene": 0, "t": 772}, {"source": "GREY", "target": "QUEEN ELIZABETH", "scene": 0, "t": 775}, {"source": "GREY", "target": "QUEEN ELIZABETH", "scene": 0, "t": 786}, {"source": "RIVER", "target": "QUEEN ELIZABETH", "scene": 0, "t": 780}, {"source": "QUEEN ELIZABETH", "target": "RIVER", "scene": 0, "t": 781}, {"source": "BUCKINGHAM", "target": "GREY", "scene": 0, "t": 787}, {"source": "DERBY", "target": "BUCKINGHAM", "scene": 0, "t": 788}, {"source": "QUEEN ELIZABETH", "target": "DERBY", "scene": 0, "t": 789}, {"source": "QUEEN ELIZABETH", "target": "DERBY", "scene": 0, "t": 800}, {"source": "QUEEN ELIZABETH", "target": "DERBY", "scene": 0, "t": 804}, {"source": "DERBY", "target": "QUEEN ELIZABETH", "scene": 0, "t": 795}, {"source": "DERBY", "target": "QUEEN ELIZABETH", "scene": 0, "t": 802}, {"source": "BUCKINGHAM", "target": "QUEEN ELIZABETH", "scene": 0, "t": 806}, {"source": "BUCKINGHAM", "target": "QUEEN ELIZABETH", "scene": 0, "t": 810}, {"source": "QUEEN ELIZABETH", "target": "BUCKINGHAM", "scene": 0, "t": 808}, {"source": "QUEEN ELIZABETH", "target": "BUCKINGHAM", "scene": 0, "t": 814}, {"source": "GLOUCESTER", "target": "QUEEN ELIZABETH", "scene": 0, "t": 820}, {"source": "GLOUCESTER", "target": "QUEEN ELIZABETH", "scene": 0, "t": 848}, {"source": "GLOUCESTER", "target": "QUEEN ELIZABETH", "scene": 0, "t": 856}, {"source": "GLOUCESTER", "target": "QUEEN ELIZABETH", "scene": 0, "t": 870}, {"source": "GLOUCESTER", "target": "QUEEN ELIZABETH", "scene": 0, "t": 1115}, {"source": "GREY", "target": "GLOUCESTER", "scene": 0, "t": 832}, {"source": "GLOUCESTER", "target": "GREY", "scene": 0, "t": 833}, {"source": "QUEEN ELIZABETH", "target": "GLOUCESTER", "scene": 0, "t": 840}, {"source": "QUEEN ELIZABETH", "target": "GLOUCESTER", "scene": 0, "t": 852}, {"source": "QUEEN ELIZABETH", "target": "GLOUCESTER", "scene": 0, "t": 862}, {"source": "QUEEN ELIZABETH", "target": "GLOUCESTER", "scene": 0, "t": 884}, {"source": "QUEEN ELIZABETH", "target": "GLOUCESTER", "scene": 0, "t": 942}, {"source": "QUEEN ELIZABETH", "target": "GLOUCESTER", "scene": 0, "t": 975}, {"source": "QUEEN ELIZABETH", "target": "GLOUCESTER", "scene": 0, "t": 1038}, {"source": "QUEEN ELIZABETH", "target": "GLOUCESTER", "scene": 0, "t": 1114}, {"source": "RIVERS", "target": "GLOUCESTER", "scene": 0, "t": 872}, {"source": "RIVERS", "target": "GLOUCESTER", "scene": 0, "t": 880}, {"source": "RIVERS", "target": "GLOUCESTER", "scene": 0, "t": 1121}, {"source": "GLOUCESTER", "target": "RIVERS", "scene": 0, "t": 873}, {"source": "GLOUCESTER", "target": "RIVERS", "scene": 0, "t": 881}, {"source": "GLOUCESTER", "target": "RIVERS", "scene": 0, "t": 940}, {"source": "GLOUCESTER", "target": "RIVERS", "scene": 0, "t": 1111}, {"source": "GLOUCESTER", "target": "RIVERS", "scene": 0, "t": 1123}, {"source": "GLOUCESTER", "target": "RIVERS", "scene": 0, "t": 1134}, {"source": "QUEEN MARGARET", "target": "QUEEN ELIZABETH", "scene": 0, "t": 896}, {"source": "QUEEN MARGARET", "target": "QUEEN ELIZABETH", "scene": 0, "t": 946}, {"source": "QUEEN MARGARET", "target": "QUEEN ELIZABETH", "scene": 0, "t": 1040}, {"source": "GLOUCESTER", "target": "QUEEN MARGARET", "scene": 0, "t": 899}, {"source": "GLOUCESTER", "target": "QUEEN MARGARET", "scene": 0, "t": 909}, {"source": "GLOUCESTER", "target": "QUEEN MARGARET", "scene": 0, "t": 917}, {"source": "GLOUCESTER", "target": "QUEEN MARGARET", "scene": 0, "t": 925}, {"source": "GLOUCESTER", "target": "QUEEN MARGARET", "scene": 0, "t": 928}, {"source": "GLOUCESTER", "target": "QUEEN MARGARET", "scene": 0, "t": 955}, {"source": "GLOUCESTER", "target": "QUEEN MARGARET", "scene": 0, "t": 959}, {"source": "GLOUCESTER", "target": "QUEEN MARGARET", "scene": 0, "t": 967}, {"source": "GLOUCESTER", "target": "QUEEN MARGARET", "scene": 0, "t": 1008}, {"source": "GLOUCESTER", "target": "QUEEN MARGARET", "scene": 0, "t": 1029}, {"source": "GLOUCESTER", "target": "QUEEN MARGARET", "scene": 0, "t": 1031}, {"source": "GLOUCESTER", "target": "QUEEN MARGARET", "scene": 0, "t": 1033}, {"source": "GLOUCESTER", "target": "QUEEN MARGARET", "scene": 0, "t": 1037}, {"source": "GLOUCESTER", "target": "QUEEN MARGARET", "scene": 0, "t": 1064}, {"source": "GLOUCESTER", "target": "QUEEN MARGARET", "scene": 0, "t": 1099}, {"source": "QUEEN MARGARET", "target": "GLOUCESTER", "scene": 0, "t": 905}, {"source": "QUEEN MARGARET", "target": "GLOUCESTER", "scene": 0, "t": 915}, {"source": "QUEEN MARGARET", "target": "GLOUCESTER", "scene": 0, "t": 924}, {"source": "QUEEN MARGARET", "target": "GLOUCESTER", "scene": 0, "t": 927}, {"source": "QUEEN MARGARET", "target": "GLOUCESTER", "scene": 0, "t": 933}, {"source": "QUEEN MARGARET", "target": "GLOUCESTER", "scene": 0, "t": 957}, {"source": "QUEEN MARGARET", "target": "GLOUCESTER", "scene": 0, "t": 960}, {"source": "QUEEN MARGARET", "target": "GLOUCESTER", "scene": 0, "t": 1010}, {"source": "QUEEN MARGARET", "target": "GLOUCESTER", "scene": 0, "t": 1030}, {"source": "QUEEN MARGARET", "target": "GLOUCESTER", "scene": 0, "t": 1032}, {"source": "QUEEN MARGARET", "target": "GLOUCESTER", "scene": 0, "t": 1035}, {"source": "QUEEN MARGARET", "target": "GLOUCESTER", "scene": 0, "t": 1069}, {"source": "RIVERS", "target": "QUEEN MARGARET", "scene": 0, "t": 936}, {"source": "RIVERS", "target": "QUEEN MARGARET", "scene": 0, "t": 1051}, {"source": "HASTINGS", "target": "QUEEN ELIZABETH", "scene": 0, "t": 976}, {"source": "RIVERS", "target": "HASTINGS", "scene": 0, "t": 978}, {"source": "DORSET", "target": "RIVERS", "scene": 0, "t": 979}, {"source": "BUCKINGHAM", "target": "DORSET", "scene": 0, "t": 980}, {"source": "QUEEN MARGARET", "target": "BUCKINGHAM", "scene": 0, "t": 981}, {"source": "QUEEN MARGARET", "target": "BUCKINGHAM", "scene": 0, "t": 1077}, {"source": "QUEEN MARGARET", "target": "BUCKINGHAM", "scene": 0, "t": 1083}, {"source": "QUEEN MARGARET", "target": "BUCKINGHAM", "scene": 0, "t": 1091}, {"source": "QUEEN MARGARET", "target": "BUCKINGHAM", "scene": 0, "t": 1101}, {"source": "HASTINGS", "target": "QUEEN MARGARET", "scene": 0, "t": 1047}, {"source": "QUEEN MARGARET", "target": "HASTINGS", "scene": 0, "t": 1049}, {"source": "QUEEN MARGARET", "target": "RIVERS", "scene": 0, "t": 1053}, {"source": "DORSET", "target": "QUEEN MARGARET", "scene": 0, "t": 1057}, {"source": "QUEEN MARGARET", "target": "DORSET", "scene": 0, "t": 1058}, {"source": "DORSET", "target": "GLOUCESTER", "scene": 0, "t": 1065}, {"source": "GLOUCESTER", "target": "DORSET", "scene": 0, "t": 1066}, {"source": "BUCKINGHAM", "target": "QUEEN MARGARET", "scene": 0, "t": 1076}, {"source": "BUCKINGHAM", "target": "QUEEN MARGARET", "scene": 0, "t": 1082}, {"source": "BUCKINGHAM", "target": "QUEEN MARGARET", "scene": 0, "t": 1089}, {"source": "BUCKINGHAM", "target": "QUEEN MARGARET", "scene": 0, "t": 1109}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 0, "t": 1100}, {"source": "RIVERS", "target": "BUCKINGHAM", "scene": 0, "t": 1110}, {"source": "CATESBY", "target": "GLOUCESTER", "scene": 0, "t": 1128}, {"source": "QUEEN ELIZABETH", "target": "CATESBY", "scene": 0, "t": 1130}, {"source": "RIVERS", "target": "QUEEN ELIZABETH", "scene": 0, "t": 1132}, {"source": "FIRST MURDERER", "target": "GLOUCESTER", "scene": 0, "t": 1155}, {"source": "FIRST MURDERER", "target": "GLOUCESTER", "scene": 0, "t": 1165}, {"source": "FIRST MURDERER", "target": "GLOUCESTER", "scene": 0, "t": 1173}, {"source": "GLOUCESTER", "target": "FIRST MURDERER", "scene": 0, "t": 1158}, {"source": "GLOUCESTER", "target": "FIRST MURDERER", "scene": 0, "t": 1169}, {"source": "KEEPER", "target": "KEEPER", "scene": 0, "t": 1184}, {"source": "CLARENCE", "target": "KEEPER", "scene": 0, "t": 1185}, {"source": "CLARENCE", "target": "KEEPER", "scene": 0, "t": 1193}, {"source": "CLARENCE", "target": "KEEPER", "scene": 0, "t": 1220}, {"source": "CLARENCE", "target": "KEEPER", "scene": 0, "t": 1227}, {"source": "CLARENCE", "target": "KEEPER", "scene": 0, "t": 1250}, {"source": "KEEPER", "target": "CLARENCE", "scene": 0, "t": 1191}, {"source": "KEEPER", "target": "CLARENCE", "scene": 0, "t": 1218}, {"source": "KEEPER", "target": "CLARENCE", "scene": 0, "t": 1226}, {"source": "KEEPER", "target": "CLARENCE", "scene": 0, "t": 1248}, {"source": "KEEPER", "target": "CLARENCE", "scene": 0, "t": 1259}, {"source": "BRAKENBURY", "target": "KEEPER", "scene": 0, "t": 1264}, {"source": "FIRST MURDERER", "target": "BRAKENBURY", "scene": 0, "t": 1275}, {"source": "FIRST MURDERER", "target": "BRAKENBURY", "scene": 0, "t": 1278}, {"source": "FIRST MURDERER", "target": "BRAKENBURY", "scene": 0, "t": 1291}, {"source": "BRAKENBURY", "target": "FIRST MURDERER", "scene": 0, "t": 1276}, {"source": "BRAKENBURY", "target": "FIRST MURDERER", "scene": 0, "t": 1280}, {"source": "SECOND MURDERER", "target": "BRAKENBURY", "scene": 0, "t": 1281}, {"source": "BRAKENBURY", "target": "SECOND MURDERER", "scene": 0, "t": 1284}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1293}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1296}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1300}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1303}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1307}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1310}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1314}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1318}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1320}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1323}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1326}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1338}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1343}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1348}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1351}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1388}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1404}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1451}, {"source": "SECOND MURDERER", "target": "FIRST MURDERER", "scene": 0, "t": 1477}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1294}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1298}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1302}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1306}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1308}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1313}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1316}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1319}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1321}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1325}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1336}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1341}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1345}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1350}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1352}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1401}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1406}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1473}, {"source": "FIRST MURDERER", "target": "SECOND MURDERER", "scene": 0, "t": 1492}, {"source": "CLARENCE", "target": "FIRST MURDERER", "scene": 0, "t": 1353}, {"source": "CLARENCE", "target": "FIRST MURDERER", "scene": 0, "t": 1358}, {"source": "CLARENCE", "target": "FIRST MURDERER", "scene": 0, "t": 1363}, {"source": "CLARENCE", "target": "FIRST MURDERER", "scene": 0, "t": 1369}, {"source": "CLARENCE", "target": "FIRST MURDERER", "scene": 0, "t": 1373}, {"source": "CLARENCE", "target": "FIRST MURDERER", "scene": 0, "t": 1409}, {"source": "CLARENCE", "target": "FIRST MURDERER", "scene": 0, "t": 1421}, {"source": "CLARENCE", "target": "FIRST MURDERER", "scene": 0, "t": 1425}, {"source": "CLARENCE", "target": "FIRST MURDERER", "scene": 0, "t": 1436}, {"source": "CLARENCE", "target": "FIRST MURDERER", "scene": 0, "t": 1442}, {"source": "CLARENCE", "target": "FIRST MURDERER", "scene": 0, "t": 1446}, {"source": "CLARENCE", "target": "FIRST MURDERER", "scene": 0, "t": 1462}, {"source": "SECOND MURDERER", "target": "CLARENCE", "scene": 0, "t": 1354}, {"source": "SECOND MURDERER", "target": "CLARENCE", "scene": 0, "t": 1359}, {"source": "SECOND MURDERER", "target": "CLARENCE", "scene": 0, "t": 1366}, {"source": "SECOND MURDERER", "target": "CLARENCE", "scene": 0, "t": 1368}, {"source": "SECOND MURDERER", "target": "CLARENCE", "scene": 0, "t": 1374}, {"source": "SECOND MURDERER", "target": "CLARENCE", "scene": 0, "t": 1396}, {"source": "SECOND MURDERER", "target": "CLARENCE", "scene": 0, "t": 1431}, {"source": "SECOND MURDERER", "target": "CLARENCE", "scene": 0, "t": 1459}, {"source": "SECOND MURDERER", "target": "CLARENCE", "scene": 0, "t": 1472}, {"source": "CLARENCE", "target": "SECOND MURDERER", "scene": 0, "t": 1356}, {"source": "CLARENCE", "target": "SECOND MURDERER", "scene": 0, "t": 1360}, {"source": "CLARENCE", "target": "SECOND MURDERER", "scene": 0, "t": 1367}, {"source": "CLARENCE", "target": "SECOND MURDERER", "scene": 0, "t": 1369}, {"source": "CLARENCE", "target": "SECOND MURDERER", "scene": 0, "t": 1375}, {"source": "CLARENCE", "target": "SECOND MURDERER", "scene": 0, "t": 1390}, {"source": "CLARENCE", "target": "SECOND MURDERER", "scene": 0, "t": 1433}, {"source": "CLARENCE", "target": "SECOND MURDERER", "scene": 0, "t": 1453}, {"source": "CLARENCE", "target": "SECOND MURDERER", "scene": 0, "t": 1460}, {"source": "FIRST MURDERER", "target": "CLARENCE", "scene": 0, "t": 1357}, {"source": "FIRST MURDERER", "target": "CLARENCE", "scene": 0, "t": 1361}, {"source": "FIRST MURDERER", "target": "CLARENCE", "scene": 0, "t": 1368}, {"source": "FIRST MURDERER", "target": "CLARENCE", "scene": 0, "t": 1372}, {"source": "FIRST MURDERER", "target": "CLARENCE", "scene": 0, "t": 1387}, {"source": "FIRST MURDERER", "target": "CLARENCE", "scene": 0, "t": 1418}, {"source": "FIRST MURDERER", "target": "CLARENCE", "scene": 0, "t": 1422}, {"source": "FIRST MURDERER", "target": "CLARENCE", "scene": 0, "t": 1435}, {"source": "FIRST MURDERER", "target": "CLARENCE", "scene": 0, "t": 1441}, {"source": "FIRST MURDERER", "target": "CLARENCE", "scene": 0, "t": 1443}, {"source": "FIRST MURDERER", "target": "CLARENCE", "scene": 0, "t": 1449}, {"source": "FIRST MURDERER", "target": "CLARENCE", "scene": 0, "t": 1461}, {"source": "KING EDWARD", "target": "KING EDWARD", "scene": 1, "t": 1513}, {"source": "RIVERS", "target": "KING EDWARD", "scene": 1, "t": 1522}, {"source": "HASTINGS", "target": "RIVERS", "scene": 1, "t": 1524}, {"source": "HASTINGS", "target": "RIVERS", "scene": 1, "t": 1836}, {"source": "KING EDWARD", "target": "HASTINGS", "scene": 1, "t": 1525}, {"source": "KING EDWARD", "target": "HASTINGS", "scene": 1, "t": 1544}, {"source": "HASTINGS", "target": "KING EDWARD", "scene": 1, "t": 1529}, {"source": "RIVERS", "target": "HASTINGS", "scene": 1, "t": 1530}, {"source": "KING EDWARD", "target": "RIVERS", "scene": 1, "t": 1531}, {"source": "QUEEN ELIZABETH", "target": "KING EDWARD", "scene": 1, "t": 1536}, {"source": "QUEEN ELIZABETH", "target": "KING EDWARD", "scene": 1, "t": 1608}, {"source": "KING EDWARD", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1539}, {"source": "DORSET", "target": "KING EDWARD", "scene": 1, "t": 1541}, {"source": "HASTINGS", "target": "DORSET", "scene": 1, "t": 1543}, {"source": "BUCKINGHAM", "target": "KING EDWARD", "scene": 1, "t": 1548}, {"source": "BUCKINGHAM", "target": "KING EDWARD", "scene": 1, "t": 1563}, {"source": "BUCKINGHAM", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1548}, {"source": "BUCKINGHAM", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1609}, {"source": "KING EDWARD", "target": "BUCKINGHAM", "scene": 1, "t": 1559}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 1, "t": 1568}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 1, "t": 1828}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 1, "t": 1847}, {"source": "KING EDWARD", "target": "GLOUCESTER", "scene": 1, "t": 1571}, {"source": "KING EDWARD", "target": "GLOUCESTER", "scene": 1, "t": 1606}, {"source": "GLOUCESTER", "target": "KING EDWARD", "scene": 1, "t": 1575}, {"source": "GLOUCESTER", "target": "KING EDWARD", "scene": 1, "t": 1613}, {"source": "GLOUCESTER", "target": "KING EDWARD", "scene": 1, "t": 1664}, {"source": "QUEEN ELIZABETH", "target": "GLOUCESTER", "scene": 1, "t": 1597}, {"source": "GLOUCESTER", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1601}, {"source": "DORSET", "target": "BUCKINGHAM", "scene": 1, "t": 1610}, {"source": "KING EDWARD", "target": "DORSET", "scene": 1, "t": 1612}, {"source": "DERBY", "target": "GLOUCESTER", "scene": 1, "t": 1624}, {"source": "KING EDWARD", "target": "DERBY", "scene": 1, "t": 1625}, {"source": "KING EDWARD", "target": "DERBY", "scene": 1, "t": 1627}, {"source": "KING EDWARD", "target": "DERBY", "scene": 1, "t": 1631}, {"source": "DERBY", "target": "KING EDWARD", "scene": 1, "t": 1626}, {"source": "DERBY", "target": "KING EDWARD", "scene": 1, "t": 1628}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 1, "t": 1670}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 1, "t": 1805}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 1, "t": 1842}, {"source": "SON", "target": "SON", "scene": 1, "t": 1682}, {"source": "DUCHESS", "target": "SON", "scene": 1, "t": 1683}, {"source": "DUCHESS", "target": "SON", "scene": 1, "t": 1689}, {"source": "DUCHESS", "target": "SON", "scene": 1, "t": 1709}, {"source": "DUCHESS", "target": "SON", "scene": 1, "t": 1714}, {"source": "DUCHESS", "target": "SON", "scene": 1, "t": 1760}, {"source": "DUCHESS", "target": "SON", "scene": 1, "t": 1764}, {"source": "DUCHESS", "target": "SON", "scene": 1, "t": 1767}, {"source": "DAUGHTER", "target": "DUCHESS", "scene": 1, "t": 1684}, {"source": "SON", "target": "DAUGHTER", "scene": 1, "t": 1686}, {"source": "SON", "target": "DUCHESS", "scene": 1, "t": 1693}, {"source": "SON", "target": "DUCHESS", "scene": 1, "t": 1702}, {"source": "SON", "target": "DUCHESS", "scene": 1, "t": 1713}, {"source": "SON", "target": "DUCHESS", "scene": 1, "t": 1715}, {"source": "SON", "target": "DUCHESS", "scene": 1, "t": 1749}, {"source": "DAUGHTER", "target": "SON", "scene": 1, "t": 1697}, {"source": "DAUGHTER", "target": "SON", "scene": 1, "t": 1751}, {"source": "DUCHESS", "target": "DAUGHTER", "scene": 1, "t": 1698}, {"source": "DUCHESS", "target": "DAUGHTER", "scene": 1, "t": 1760}, {"source": "DUCHESS", "target": "DAUGHTER", "scene": 1, "t": 1764}, {"source": "DUCHESS", "target": "DAUGHTER", "scene": 1, "t": 1767}, {"source": "QUEEN ELIZABETH", "target": "SON", "scene": 1, "t": 1720}, {"source": "DUCHESS", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1725}, {"source": "DUCHESS", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1734}, {"source": "DUCHESS", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1997}, {"source": "DUCHESS", "target": "QUEEN ELIZABETH", "scene": 1, "t": 2011}, {"source": "QUEEN ELIZABETH", "target": "DUCHESS", "scene": 1, "t": 1726}, {"source": "QUEEN ELIZABETH", "target": "DUCHESS", "scene": 1, "t": 1761}, {"source": "QUEEN ELIZABETH", "target": "DUCHESS", "scene": 1, "t": 1765}, {"source": "QUEEN ELIZABETH", "target": "DUCHESS", "scene": 1, "t": 1940}, {"source": "QUEEN ELIZABETH", "target": "DUCHESS", "scene": 1, "t": 2008}, {"source": "QUEEN ELIZABETH", "target": "DUCHESS", "scene": 1, "t": 2012}, {"source": "QUEEN ELIZABETH", "target": "DAUGHTER", "scene": 1, "t": 1753}, {"source": "SON", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1759}, {"source": "SON", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1763}, {"source": "SON", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1766}, {"source": "DAUGHTER", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1759}, {"source": "DAUGHTER", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1763}, {"source": "DAUGHTER", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1766}, {"source": "DORSET", "target": "DUCHESS", "scene": 1, "t": 1777}, {"source": "RIVERS", "target": "DORSET", "scene": 1, "t": 1784}, {"source": "GLOUCESTER", "target": "RIVERS", "scene": 1, "t": 1793}, {"source": "DUCHESS", "target": "GLOUCESTER", "scene": 1, "t": 1799}, {"source": "GLOUCESTER", "target": "DUCHESS", "scene": 1, "t": 1801}, {"source": "RIVERS", "target": "BUCKINGHAM", "scene": 1, "t": 1818}, {"source": "BUCKINGHAM", "target": "RIVERS", "scene": 1, "t": 1820}, {"source": "RIVERS", "target": "GLOUCESTER", "scene": 1, "t": 1830}, {"source": "GLOUCESTER", "target": "HASTINGS", "scene": 1, "t": 1837}, {"source": "FIRST CITIZEN", "target": "FIRST CITIZEN", "scene": 1, "t": 1861}, {"source": "SECOND CITIZEN", "target": "FIRST CITIZEN", "scene": 1, "t": 1863}, {"source": "SECOND CITIZEN", "target": "FIRST CITIZEN", "scene": 1, "t": 1866}, {"source": "FIRST CITIZEN", "target": "SECOND CITIZEN", "scene": 1, "t": 1865}, {"source": "FIRST CITIZEN", "target": "SECOND CITIZEN", "scene": 1, "t": 1886}, {"source": "THIRD CITIZEN", "target": "SECOND CITIZEN", "scene": 1, "t": 1872}, {"source": "THIRD CITIZEN", "target": "SECOND CITIZEN", "scene": 1, "t": 1877}, {"source": "THIRD CITIZEN", "target": "SECOND CITIZEN", "scene": 1, "t": 1915}, {"source": "THIRD CITIZEN", "target": "SECOND CITIZEN", "scene": 1, "t": 1921}, {"source": "FIRST CITIZEN", "target": "THIRD CITIZEN", "scene": 1, "t": 1873}, {"source": "FIRST CITIZEN", "target": "THIRD CITIZEN", "scene": 1, "t": 1879}, {"source": "FIRST CITIZEN", "target": "THIRD CITIZEN", "scene": 1, "t": 1893}, {"source": "FIRST CITIZEN", "target": "THIRD CITIZEN", "scene": 1, "t": 1903}, {"source": "THIRD CITIZEN", "target": "FIRST CITIZEN", "scene": 1, "t": 1874}, {"source": "THIRD CITIZEN", "target": "FIRST CITIZEN", "scene": 1, "t": 1881}, {"source": "THIRD CITIZEN", "target": "FIRST CITIZEN", "scene": 1, "t": 1888}, {"source": "THIRD CITIZEN", "target": "FIRST CITIZEN", "scene": 1, "t": 1895}, {"source": "THIRD CITIZEN", "target": "FIRST CITIZEN", "scene": 1, "t": 1905}, {"source": "SECOND CITIZEN", "target": "THIRD CITIZEN", "scene": 1, "t": 1876}, {"source": "SECOND CITIZEN", "target": "THIRD CITIZEN", "scene": 1, "t": 1882}, {"source": "SECOND CITIZEN", "target": "THIRD CITIZEN", "scene": 1, "t": 1912}, {"source": "SECOND CITIZEN", "target": "THIRD CITIZEN", "scene": 1, "t": 1920}, {"source": "ARCHBISHOP", "target": "ARCHBISHOP", "scene": 1, "t": 1935}, {"source": "DUCHESS", "target": "ARCHBISHOP", "scene": 1, "t": 1938}, {"source": "DUCHESS", "target": "ARCHBISHOP", "scene": 1, "t": 1956}, {"source": "YORK", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1942}, {"source": "DUCHESS", "target": "YORK", "scene": 1, "t": 1943}, {"source": "DUCHESS", "target": "YORK", "scene": 1, "t": 1950}, {"source": "DUCHESS", "target": "YORK", "scene": 1, "t": 1960}, {"source": "DUCHESS", "target": "YORK", "scene": 1, "t": 1965}, {"source": "DUCHESS", "target": "YORK", "scene": 1, "t": 1967}, {"source": "YORK", "target": "DUCHESS", "scene": 1, "t": 1944}, {"source": "YORK", "target": "DUCHESS", "scene": 1, "t": 1957}, {"source": "YORK", "target": "DUCHESS", "scene": 1, "t": 1961}, {"source": "YORK", "target": "DUCHESS", "scene": 1, "t": 1966}, {"source": "YORK", "target": "DUCHESS", "scene": 1, "t": 1969}, {"source": "ARCHBISHOP", "target": "DUCHESS", "scene": 1, "t": 1955}, {"source": "QUEEN ELIZABETH", "target": "YORK", "scene": 1, "t": 1970}, {"source": "ARCHBISHOP", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1972}, {"source": "ARCHBISHOP", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1977}, {"source": "ARCHBISHOP", "target": "QUEEN ELIZABETH", "scene": 1, "t": 2013}, {"source": "QUEEN ELIZABETH", "target": "ARCHBISHOP", "scene": 1, "t": 1973}, {"source": "MESSENGER", "target": "ARCHBISHOP", "scene": 1, "t": 1978}, {"source": "MESSENGER", "target": "ARCHBISHOP", "scene": 1, "t": 1988}, {"source": "QUEEN ELIZABETH", "target": "MESSENGER", "scene": 1, "t": 1979}, {"source": "QUEEN ELIZABETH", "target": "MESSENGER", "scene": 1, "t": 1991}, {"source": "MESSENGER", "target": "QUEEN ELIZABETH", "scene": 1, "t": 1980}, {"source": "DUCHESS", "target": "MESSENGER", "scene": 1, "t": 1981}, {"source": "DUCHESS", "target": "MESSENGER", "scene": 1, "t": 1985}, {"source": "MESSENGER", "target": "DUCHESS", "scene": 1, "t": 1982}, {"source": "MESSENGER", "target": "DUCHESS", "scene": 1, "t": 1986}, {"source": "ARCHBISHOP", "target": "MESSENGER", "scene": 1, "t": 1987}, {"source": "BUCKINGHAM", "target": "BUCKINGHAM", "scene": 2, "t": 2035}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2037}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2190}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2210}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2239}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2254}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2260}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2508}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2623}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2628}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2630}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2632}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2637}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2690}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2716}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2722}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2767}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2787}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2806}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2816}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2884}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2891}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2897}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 2922}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 3002}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 3027}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 3029}, {"source": "GLOUCESTER", "target": "BUCKINGHAM", "scene": 2, "t": 3032}, {"source": "PRINCE", "target": "GLOUCESTER", "scene": 2, "t": 2039}, {"source": "PRINCE", "target": "GLOUCESTER", "scene": 2, "t": 2052}, {"source": "PRINCE", "target": "GLOUCESTER", "scene": 2, "t": 2114}, {"source": "PRINCE", "target": "GLOUCESTER", "scene": 2, "t": 2127}, {"source": "PRINCE", "target": "GLOUCESTER", "scene": 2, "t": 2131}, {"source": "PRINCE", "target": "GLOUCESTER", "scene": 2, "t": 2165}, {"source": "PRINCE", "target": "GLOUCESTER", "scene": 2, "t": 2202}, {"source": "GLOUCESTER", "target": "PRINCE", "scene": 2, "t": 2042}, {"source": "GLOUCESTER", "target": "PRINCE", "scene": 2, "t": 2054}, {"source": "GLOUCESTER", "target": "PRINCE", "scene": 2, "t": 2109}, {"source": "GLOUCESTER", "target": "PRINCE", "scene": 2, "t": 2125}, {"source": "GLOUCESTER", "target": "PRINCE", "scene": 2, "t": 2128}, {"source": "GLOUCESTER", "target": "PRINCE", "scene": 2, "t": 2141}, {"source": "GLOUCESTER", "target": "PRINCE", "scene": 2, "t": 2153}, {"source": "GLOUCESTER", "target": "PRINCE", "scene": 2, "t": 2201}, {"source": "MAYOR", "target": "GLOUCESTER", "scene": 2, "t": 2059}, {"source": "MAYOR", "target": "GLOUCESTER", "scene": 2, "t": 2664}, {"source": "MAYOR", "target": "GLOUCESTER", "scene": 2, "t": 3023}, {"source": "PRINCE", "target": "MAYOR", "scene": 2, "t": 2060}, {"source": "BUCKINGHAM", "target": "PRINCE", "scene": 2, "t": 2068}, {"source": "BUCKINGHAM", "target": "PRINCE", "scene": 2, "t": 2116}, {"source": "BUCKINGHAM", "target": "PRINCE", "scene": 2, "t": 2120}, {"source": "BUCKINGHAM", "target": "PRINCE", "scene": 2, "t": 2137}, {"source": "BUCKINGHAM", "target": "PRINCE", "scene": 2, "t": 2207}, {"source": "PRINCE", "target": "BUCKINGHAM", "scene": 2, "t": 2070}, {"source": "PRINCE", "target": "BUCKINGHAM", "scene": 2, "t": 2118}, {"source": "PRINCE", "target": "BUCKINGHAM", "scene": 2, "t": 2121}, {"source": "PRINCE", "target": "BUCKINGHAM", "scene": 2, "t": 2138}, {"source": "PRINCE", "target": "BUCKINGHAM", "scene": 2, "t": 2148}, {"source": "HASTINGS", "target": "PRINCE", "scene": 2, "t": 2071}, {"source": "BUCKINGHAM", "target": "HASTINGS", "scene": 2, "t": 2076}, {"source": "BUCKINGHAM", "target": "HASTINGS", "scene": 2, "t": 2419}, {"source": "BUCKINGHAM", "target": "HASTINGS", "scene": 2, "t": 2422}, {"source": "BUCKINGHAM", "target": "HASTINGS", "scene": 2, "t": 2478}, {"source": "CARDINAL", "target": "BUCKINGHAM", "scene": 2, "t": 2082}, {"source": "CARDINAL", "target": "BUCKINGHAM", "scene": 2, "t": 2102}, {"source": "BUCKINGHAM", "target": "CARDINAL", "scene": 2, "t": 2089}, {"source": "HASTINGS", "target": "CARDINAL", "scene": 2, "t": 2104}, {"source": "PRINCE", "target": "HASTINGS", "scene": 2, "t": 2105}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2146}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2213}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2245}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2251}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2259}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2505}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2523}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2615}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2627}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2629}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2631}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2633}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2649}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2686}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2713}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2720}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2765}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2769}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2788}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2809}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2819}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2889}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2894}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2898}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2955}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 2990}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 3025}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 3028}, {"source": "BUCKINGHAM", "target": "GLOUCESTER", "scene": 2, "t": 3030}, {"source": "YORK", "target": "PRINCE", "scene": 2, "t": 2149}, {"source": "YORK", "target": "PRINCE", "scene": 2, "t": 2166}, {"source": "YORK", "target": "PRINCE", "scene": 2, "t": 2182}, {"source": "YORK", "target": "PRINCE", "scene": 2, "t": 2196}, {"source": "PRINCE", "target": "YORK", "scene": 2, "t": 2150}, {"source": "PRINCE", "target": "YORK", "scene": 2, "t": 2180}, {"source": "PRINCE", "target": "YORK", "scene": 2, "t": 2195}, {"source": "PRINCE", "target": "YORK", "scene": 2, "t": 2200}, {"source": "YORK", "target": "GLOUCESTER", "scene": 2, "t": 2154}, {"source": "YORK", "target": "GLOUCESTER", "scene": 2, "t": 2158}, {"source": "YORK", "target": "GLOUCESTER", "scene": 2, "t": 2160}, {"source": "YORK", "target": "GLOUCESTER", "scene": 2, "t": 2163}, {"source": "YORK", "target": "GLOUCESTER", "scene": 2, "t": 2169}, {"source": "YORK", "target": "GLOUCESTER", "scene": 2, "t": 2171}, {"source": "YORK", "target": "GLOUCESTER", "scene": 2, "t": 2174}, {"source": "YORK", "target": "GLOUCESTER", "scene": 2, "t": 2177}, {"source": "YORK", "target": "GLOUCESTER", "scene": 2, "t": 2179}, {"source": "YORK", "target": "GLOUCESTER", "scene": 2, "t": 2194}, {"source": "YORK", "target": "GLOUCESTER", "scene": 2, "t": 2198}, {"source": "GLOUCESTER", "target": "YORK", "scene": 2, "t": 2157}, {"source": "GLOUCESTER", "target": "YORK", "scene": 2, "t": 2159}, {"source": "GLOUCESTER", "target": "YORK", "scene": 2, "t": 2161}, {"source": "GLOUCESTER", "target": "YORK", "scene": 2, "t": 2164}, {"source": "GLOUCESTER", "target": "YORK", "scene": 2, "t": 2168}, {"source": "GLOUCESTER", "target": "YORK", "scene": 2, "t": 2170}, {"source": "GLOUCESTER", "target": "YORK", "scene": 2, "t": 2173}, {"source": "GLOUCESTER", "target": "YORK", "scene": 2, "t": 2175}, {"source": "GLOUCESTER", "target": "YORK", "scene": 2, "t": 2178}, {"source": "GLOUCESTER", "target": "YORK", "scene": 2, "t": 2197}, {"source": "BUCKINGHAM", "target": "YORK", "scene": 2, "t": 2186}, {"source": "CATESBY", "target": "BUCKINGHAM", "scene": 2, "t": 2221}, {"source": "CATESBY", "target": "BUCKINGHAM", "scene": 2, "t": 2225}, {"source": "CATESBY", "target": "BUCKINGHAM", "scene": 2, "t": 2246}, {"source": "CATESBY", "target": "BUCKINGHAM", "scene": 2, "t": 2830}, {"source": "CATESBY", "target": "BUCKINGHAM", "scene": 2, "t": 2841}, {"source": "CATESBY", "target": "BUCKINGHAM", "scene": 2, "t": 2858}, {"source": "CATESBY", "target": "BUCKINGHAM", "scene": 2, "t": 2985}, {"source": "CATESBY", "target": "BUCKINGHAM", "scene": 2, "t": 3027}, {"source": "BUCKINGHAM", "target": "CATESBY", "scene": 2, "t": 2223}, {"source": "BUCKINGHAM", "target": "CATESBY", "scene": 2, "t": 2226}, {"source": "BUCKINGHAM", "target": "CATESBY", "scene": 2, "t": 2836}, {"source": "BUCKINGHAM", "target": "CATESBY", "scene": 2, "t": 2842}, {"source": "BUCKINGHAM", "target": "CATESBY", "scene": 2, "t": 2863}, {"source": "BUCKINGHAM", "target": "CATESBY", "scene": 2, "t": 3028}, {"source": "GLOUCESTER", "target": "CATESBY", "scene": 2, "t": 2247}, {"source": "GLOUCESTER", "target": "CATESBY", "scene": 2, "t": 2249}, {"source": "GLOUCESTER", "target": "CATESBY", "scene": 2, "t": 2722}, {"source": "GLOUCESTER", "target": "CATESBY", "scene": 2, "t": 2986}, {"source": "GLOUCESTER", "target": "CATESBY", "scene": 2, "t": 3006}, {"source": "CATESBY", "target": "GLOUCESTER", "scene": 2, "t": 2248}, {"source": "CATESBY", "target": "GLOUCESTER", "scene": 2, "t": 3004}, {"source": "MESSENGER", "target": "MESSENGER", "scene": 2, "t": 2273}, {"source": "HASTINGS", "target": "MESSENGER", "scene": 2, "t": 2274}, {"source": "HASTINGS", "target": "MESSENGER", "scene": 2, "t": 2276}, {"source": "HASTINGS", "target": "MESSENGER", "scene": 2, "t": 2281}, {"source": "HASTINGS", "target": "MESSENGER", "scene": 2, "t": 2285}, {"source": "HASTINGS", "target": "MESSENGER", "scene": 2, "t": 2295}, {"source": "MESSENGER", "target": "HASTINGS", "scene": 2, "t": 2275}, {"source": "MESSENGER", "target": "HASTINGS", "scene": 2, "t": 2277}, {"source": "MESSENGER", "target": "HASTINGS", "scene": 2, "t": 2283}, {"source": "MESSENGER", "target": "HASTINGS", "scene": 2, "t": 2286}, {"source": "MESSENGER", "target": "HASTINGS", "scene": 2, "t": 2310}, {"source": "CATESBY", "target": "MESSENGER", "scene": 2, "t": 2315}, {"source": "HASTINGS", "target": "CATESBY", "scene": 2, "t": 2316}, {"source": "HASTINGS", "target": "CATESBY", "scene": 2, "t": 2321}, {"source": "HASTINGS", "target": "CATESBY", "scene": 2, "t": 2324}, {"source": "HASTINGS", "target": "CATESBY", "scene": 2, "t": 2333}, {"source": "HASTINGS", "target": "CATESBY", "scene": 2, "t": 2339}, {"source": "HASTINGS", "target": "CATESBY", "scene": 2, "t": 2346}, {"source": "HASTINGS", "target": "CATESBY", "scene": 2, "t": 2353}, {"source": "CATESBY", "target": "HASTINGS", "scene": 2, "t": 2318}, {"source": "CATESBY", "target": "HASTINGS", "scene": 2, "t": 2323}, {"source": "CATESBY", "target": "HASTINGS", "scene": 2, "t": 2328}, {"source": "CATESBY", "target": "HASTINGS", "scene": 2, "t": 2338}, {"source": "CATESBY", "target": "HASTINGS", "scene": 2, "t": 2344}, {"source": "CATESBY", "target": "HASTINGS", "scene": 2, "t": 2351}, {"source": "STANLEY", "target": "HASTINGS", "scene": 2, "t": 2359}, {"source": "STANLEY", "target": "HASTINGS", "scene": 2, "t": 2367}, {"source": "STANLEY", "target": "HASTINGS", "scene": 2, "t": 2378}, {"source": "HASTINGS", "target": "STANLEY", "scene": 2, "t": 2362}, {"source": "HASTINGS", "target": "STANLEY", "scene": 2, "t": 2375}, {"source": "HASTINGS", "target": "STANLEY", "scene": 2, "t": 2385}, {"source": "PURSUIVANT", "target": "HASTINGS", "scene": 2, "t": 2388}, {"source": "PURSUIVANT", "target": "HASTINGS", "scene": 2, "t": 2396}, {"source": "PURSUIVANT", "target": "HASTINGS", "scene": 2, "t": 2399}, {"source": "HASTINGS", "target": "PURSUIVANT", "scene": 2, "t": 2389}, {"source": "HASTINGS", "target": "PURSUIVANT", "scene": 2, "t": 2397}, {"source": "PRIEST", "target": "PURSUIVANT", "scene": 2, "t": 2403}, {"source": "HASTINGS", "target": "PRIEST", "scene": 2, "t": 2404}, {"source": "PRIEST", "target": "HASTINGS", "scene": 2, "t": 2408}, {"source": "BUCKINGHAM", "target": "PRIEST", "scene": 2, "t": 2412}, {"source": "HASTINGS", "target": "BUCKINGHAM", "scene": 2, "t": 2416}, {"source": "HASTINGS", "target": "BUCKINGHAM", "scene": 2, "t": 2421}, {"source": "HASTINGS", "target": "BUCKINGHAM", "scene": 2, "t": 2425}, {"source": "HASTINGS", "target": "BUCKINGHAM", "scene": 2, "t": 2490}, {"source": "RIVERS", "target": "RIVERS", "scene": 2, "t": 2437}, {"source": "GREY", "target": "RIVERS", "scene": 2, "t": 2440}, {"source": "GREY", "target": "RIVERS", "scene": 2, "t": 2450}, {"source": "VAUGHAN", "target": "GREY", "scene": 2, "t": 2442}, {"source": "RATCLIFF", "target": "VAUGHAN", "scene": 2, "t": 2443}, {"source": "RIVERS", "target": "RATCLIFF", "scene": 2, "t": 2444}, {"source": "RIVERS", "target": "RATCLIFF", "scene": 2, "t": 2461}, {"source": "RIVERS", "target": "GREY", "scene": 2, "t": 2453}, {"source": "RATCLIFF", "target": "RIVERS", "scene": 2, "t": 2460}, {"source": "HASTINGS", "target": "RIVERS", "scene": 2, "t": 2475}, {"source": "DERBY", "target": "BUCKINGHAM", "scene": 2, "t": 2479}, {"source": "DERBY", "target": "BUCKINGHAM", "scene": 2, "t": 2525}, {"source": "BISHOP OF ELY", "target": "DERBY", "scene": 2, "t": 2480}, {"source": "BISHOP OF ELY", "target": "DERBY", "scene": 2, "t": 2532}, {"source": "BUCKINGHAM", "target": "BISHOP OF ELY", "scene": 2, "t": 2481}, {"source": "BUCKINGHAM", "target": "BISHOP OF ELY", "scene": 2, "t": 2486}, {"source": "BISHOP OF ELY", "target": "BUCKINGHAM", "scene": 2, "t": 2484}, {"source": "BISHOP OF ELY", "target": "HASTINGS", "scene": 2, "t": 2500}, {"source": "GLOUCESTER", "target": "BISHOP OF ELY", "scene": 2, "t": 2501}, {"source": "HASTINGS", "target": "BISHOP OF ELY", "scene": 2, "t": 2534}, {"source": "DERBY", "target": "HASTINGS", "scene": 2, "t": 2541}, {"source": "HASTINGS", "target": "DERBY", "scene": 2, "t": 2543}, {"source": "GLOUCESTER", "target": "HASTINGS", "scene": 2, "t": 2548}, {"source": "GLOUCESTER", "target": "HASTINGS", "scene": 2, "t": 2556}, {"source": "GLOUCESTER", "target": "HASTINGS", "scene": 2, "t": 2563}, {"source": "HASTINGS", "target": "GLOUCESTER", "scene": 2, "t": 2552}, {"source": "HASTINGS", "target": "GLOUCESTER", "scene": 2, "t": 2562}, {"source": "HASTINGS", "target": "GLOUCESTER", "scene": 2, "t": 2570}, {"source": "RATCLIFF", "target": "HASTINGS", "scene": 2, "t": 2584}, {"source": "HASTINGS", "target": "RATCLIFF", "scene": 2, "t": 2587}, {"source": "LOVEL", "target": "HASTINGS", "scene": 2, "t": 2593}, {"source": "HASTINGS", "target": "LOVEL", "scene": 2, "t": 2594}, {"source": "GLOUCESTER", "target": "GLOUCESTER", "scene": 2, "t": 2610}, {"source": "GLOUCESTER", "target": "GLOUCESTER", "scene": 2, "t": 2764}, {"source": "LOVEL", "target": "GLOUCESTER", "scene": 2, "t": 2638}, {"source": "GLOUCESTER", "target": "LOVEL", "scene": 2, "t": 2640}, {"source": "MAYOR", "target": "BUCKINGHAM", "scene": 2, "t": 2657}, {"source": "MAYOR", "target": "BUCKINGHAM", "scene": 2, "t": 2679}, {"source": "MAYOR", "target": "BUCKINGHAM", "scene": 2, "t": 2852}, {"source": "MAYOR", "target": "BUCKINGHAM", "scene": 2, "t": 2875}, {"source": "MAYOR", "target": "BUCKINGHAM", "scene": 2, "t": 2983}, {"source": "MAYOR", "target": "BUCKINGHAM", "scene": 2, "t": 3027}, {"source": "GLOUCESTER", "target": "MAYOR", "scene": 2, "t": 2658}, {"source": "GLOUCESTER", "target": "MAYOR", "scene": 2, "t": 2684}, {"source": "GLOUCESTER", "target": "MAYOR", "scene": 2, "t": 3024}, {"source": "BUCKINGHAM", "target": "MAYOR", "scene": 2, "t": 2669}, {"source": "BUCKINGHAM", "target": "MAYOR", "scene": 2, "t": 2853}, {"source": "BUCKINGHAM", "target": "MAYOR", "scene": 2, "t": 2876}, {"source": "BUCKINGHAM", "target": "MAYOR", "scene": 2, "t": 2984}, {"source": "BUCKINGHAM", "target": "MAYOR", "scene": 2, "t": 3028}, {"source": "SCRIVENER", "target": "SCRIVENER", "scene": 2, "t": 2740}, {"source": "GLOUCESTER", "target": "BISHOPS", "scene": 2, "t": 3032}, {"source": "DUCHESS", "target": "DUCHESS", "scene": 3, "t": 3052}, {"source": "ANNE", "target": "DUCHESS", "scene": 3, "t": 3057}, {"source": "ANNE", "target": "DUCHESS", "scene": 3, "t": 3082}, {"source": "QUEEN ELIZABETH", "target": "ANNE", "scene": 3, "t": 3059}, {"source": "QUEEN ELIZABETH", "target": "ANNE", "scene": 3, "t": 3064}, {"source": "QUEEN ELIZABETH", "target": "ANNE", "scene": 3, "t": 3127}, {"source": "QUEEN ELIZABETH", "target": "ANNE", "scene": 3, "t": 3151}, {"source": "ANNE", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3061}, {"source": "ANNE", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3099}, {"source": "ANNE", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3129}, {"source": "ANNE", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3152}, {"source": "BRAKENBURY", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3072}, {"source": "BRAKENBURY", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3076}, {"source": "QUEEN ELIZABETH", "target": "BRAKENBURY", "scene": 3, "t": 3075}, {"source": "QUEEN ELIZABETH", "target": "BRAKENBURY", "scene": 3, "t": 3077}, {"source": "DUCHESS", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3081}, {"source": "DUCHESS", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3155}, {"source": "DUCHESS", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3567}, {"source": "DUCHESS", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3585}, {"source": "DUCHESS", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3590}, {"source": "BRAKENBURY", "target": "ANNE", "scene": 3, "t": 3085}, {"source": "STANLEY", "target": "BRAKENBURY", "scene": 3, "t": 3090}, {"source": "STANLEY", "target": "ANNE", "scene": 3, "t": 3090}, {"source": "QUEEN ELIZABETH", "target": "STANLEY", "scene": 3, "t": 3096}, {"source": "DORSET", "target": "ANNE", "scene": 3, "t": 3100}, {"source": "DORSET", "target": "ANNE", "scene": 3, "t": 3153}, {"source": "QUEEN ELIZABETH", "target": "DORSET", "scene": 3, "t": 3101}, {"source": "STANLEY", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3111}, {"source": "DUCHESS", "target": "STANLEY", "scene": 3, "t": 3116}, {"source": "STANLEY", "target": "DUCHESS", "scene": 3, "t": 3120}, {"source": "ANNE", "target": "STANLEY", "scene": 3, "t": 3121}, {"source": "ANNE", "target": "DORSET", "scene": 3, "t": 3154}, {"source": "DUCHESS", "target": "ANNE", "scene": 3, "t": 3155}, {"source": "DUCHESS", "target": "DORSET", "scene": 3, "t": 3155}, {"source": "QUEEN ELIZABETH", "target": "DUCHESS", "scene": 3, "t": 3163}, {"source": "QUEEN ELIZABETH", "target": "DUCHESS", "scene": 3, "t": 3457}, {"source": "QUEEN ELIZABETH", "target": "DUCHESS", "scene": 3, "t": 3562}, {"source": "QUEEN ELIZABETH", "target": "DUCHESS", "scene": 3, "t": 3579}, {"source": "QUEEN ELIZABETH", "target": "DUCHESS", "scene": 3, "t": 3588}, {"source": "QUEEN ELIZABETH", "target": "DUCHESS", "scene": 3, "t": 3644}, {"source": "KING RICHARD", "target": "KING RICHARD", "scene": 3, "t": 3183}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3184}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3191}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3195}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3197}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3199}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3206}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3209}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3290}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3293}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3299}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3304}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3308}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3314}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3316}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3319}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3321}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3326}, {"source": "BUCKINGHAM", "target": "KING RICHARD", "scene": 3, "t": 3329}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3185}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3192}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3196}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3198}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3200}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3207}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3288}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3291}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3297}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3300}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3305}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3309}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3315}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3318}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3320}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3322}, {"source": "KING RICHARD", "target": "BUCKINGHAM", "scene": 3, "t": 3327}, {"source": "CATESBY", "target": "BUCKINGHAM", "scene": 3, "t": 3213}, {"source": "KING RICHARD", "target": "CATESBY", "scene": 3, "t": 3215}, {"source": "KING RICHARD", "target": "CATESBY", "scene": 3, "t": 3935}, {"source": "KING RICHARD", "target": "CATESBY", "scene": 3, "t": 3937}, {"source": "KING RICHARD", "target": "CATESBY", "scene": 3, "t": 3943}, {"source": "KING RICHARD", "target": "CATESBY", "scene": 3, "t": 4060}, {"source": "PAGE", "target": "KING RICHARD", "scene": 3, "t": 3221}, {"source": "PAGE", "target": "KING RICHARD", "scene": 3, "t": 3225}, {"source": "PAGE", "target": "KING RICHARD", "scene": 3, "t": 3230}, {"source": "KING RICHARD", "target": "PAGE", "scene": 3, "t": 3222}, {"source": "KING RICHARD", "target": "PAGE", "scene": 3, "t": 3229}, {"source": "KING RICHARD", "target": "PAGE", "scene": 3, "t": 3231}, {"source": "STANLEY", "target": "KING RICHARD", "scene": 3, "t": 3241}, {"source": "STANLEY", "target": "KING RICHARD", "scene": 3, "t": 3956}, {"source": "STANLEY", "target": "KING RICHARD", "scene": 3, "t": 3963}, {"source": "STANLEY", "target": "KING RICHARD", "scene": 3, "t": 3966}, {"source": "STANLEY", "target": "KING RICHARD", "scene": 3, "t": 3968}, {"source": "STANLEY", "target": "KING RICHARD", "scene": 3, "t": 3975}, {"source": "STANLEY", "target": "KING RICHARD", "scene": 3, "t": 3979}, {"source": "STANLEY", "target": "KING RICHARD", "scene": 3, "t": 3984}, {"source": "STANLEY", "target": "KING RICHARD", "scene": 3, "t": 3988}, {"source": "STANLEY", "target": "KING RICHARD", "scene": 3, "t": 3995}, {"source": "STANLEY", "target": "KING RICHARD", "scene": 3, "t": 4001}, {"source": "KING RICHARD", "target": "STANLEY", "scene": 3, "t": 3244}, {"source": "KING RICHARD", "target": "STANLEY", "scene": 3, "t": 3959}, {"source": "KING RICHARD", "target": "STANLEY", "scene": 3, "t": 3964}, {"source": "KING RICHARD", "target": "STANLEY", "scene": 3, "t": 3967}, {"source": "KING RICHARD", "target": "STANLEY", "scene": 3, "t": 3970}, {"source": "KING RICHARD", "target": "STANLEY", "scene": 3, "t": 3976}, {"source": "KING RICHARD", "target": "STANLEY", "scene": 3, "t": 3980}, {"source": "KING RICHARD", "target": "STANLEY", "scene": 3, "t": 3985}, {"source": "KING RICHARD", "target": "STANLEY", "scene": 3, "t": 3992}, {"source": "KING RICHARD", "target": "STANLEY", "scene": 3, "t": 3998}, {"source": "TYRREL", "target": "KING RICHARD", "scene": 3, "t": 3265}, {"source": "TYRREL", "target": "KING RICHARD", "scene": 3, "t": 3267}, {"source": "TYRREL", "target": "KING RICHARD", "scene": 3, "t": 3269}, {"source": "TYRREL", "target": "KING RICHARD", "scene": 3, "t": 3275}, {"source": "TYRREL", "target": "KING RICHARD", "scene": 3, "t": 3282}, {"source": "TYRREL", "target": "KING RICHARD", "scene": 3, "t": 3370}, {"source": "TYRREL", "target": "KING RICHARD", "scene": 3, "t": 3374}, {"source": "TYRREL", "target": "KING RICHARD", "scene": 3, "t": 3376}, {"source": "TYRREL", "target": "KING RICHARD", "scene": 3, "t": 3383}, {"source": "KING RICHARD", "target": "TYRREL", "scene": 3, "t": 3266}, {"source": "KING RICHARD", "target": "TYRREL", "scene": 3, "t": 3268}, {"source": "KING RICHARD", "target": "TYRREL", "scene": 3, "t": 3271}, {"source": "KING RICHARD", "target": "TYRREL", "scene": 3, "t": 3277}, {"source": "KING RICHARD", "target": "TYRREL", "scene": 3, "t": 3369}, {"source": "KING RICHARD", "target": "TYRREL", "scene": 3, "t": 3373}, {"source": "KING RICHARD", "target": "TYRREL", "scene": 3, "t": 3375}, {"source": "KING RICHARD", "target": "TYRREL", "scene": 3, "t": 3378}, {"source": "KING RICHARD", "target": "TYRREL", "scene": 3, "t": 3384}, {"source": "BUCKINGHAM", "target": "TYRREL", "scene": 3, "t": 3286}, {"source": "TYRREL", "target": "TYRREL", "scene": 3, "t": 3343}, {"source": "RATCLIFF", "target": "KING RICHARD", "scene": 3, "t": 3395}, {"source": "RATCLIFF", "target": "KING RICHARD", "scene": 3, "t": 3398}, {"source": "RATCLIFF", "target": "KING RICHARD", "scene": 3, "t": 3924}, {"source": "RATCLIFF", "target": "KING RICHARD", "scene": 3, "t": 3950}, {"source": "KING RICHARD", "target": "RATCLIFF", "scene": 3, "t": 3396}, {"source": "KING RICHARD", "target": "RATCLIFF", "scene": 3, "t": 3401}, {"source": "KING RICHARD", "target": "RATCLIFF", "scene": 3, "t": 3931}, {"source": "KING RICHARD", "target": "RATCLIFF", "scene": 3, "t": 3948}, {"source": "KING RICHARD", "target": "RATCLIFF", "scene": 3, "t": 3951}, {"source": "QUEEN MARGARET", "target": "QUEEN MARGARET", "scene": 3, "t": 3420}, {"source": "QUEEN ELIZABETH", "target": "QUEEN MARGARET", "scene": 3, "t": 3432}, {"source": "QUEEN ELIZABETH", "target": "QUEEN MARGARET", "scene": 3, "t": 3446}, {"source": "QUEEN ELIZABETH", "target": "QUEEN MARGARET", "scene": 3, "t": 3509}, {"source": "QUEEN ELIZABETH", "target": "QUEEN MARGARET", "scene": 3, "t": 3548}, {"source": "QUEEN ELIZABETH", "target": "QUEEN MARGARET", "scene": 3, "t": 3557}, {"source": "QUEEN MARGARET", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3439}, {"source": "QUEEN MARGARET", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3450}, {"source": "QUEEN MARGARET", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3463}, {"source": "QUEEN MARGARET", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3513}, {"source": "QUEEN MARGARET", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3550}, {"source": "QUEEN MARGARET", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3559}, {"source": "DUCHESS", "target": "QUEEN MARGARET", "scene": 3, "t": 3441}, {"source": "DUCHESS", "target": "QUEEN MARGARET", "scene": 3, "t": 3452}, {"source": "DUCHESS", "target": "QUEEN MARGARET", "scene": 3, "t": 3473}, {"source": "DUCHESS", "target": "QUEEN MARGARET", "scene": 3, "t": 3489}, {"source": "DUCHESS", "target": "QUEEN MARGARET", "scene": 3, "t": 3561}, {"source": "QUEEN MARGARET", "target": "DUCHESS", "scene": 3, "t": 3444}, {"source": "QUEEN MARGARET", "target": "DUCHESS", "scene": 3, "t": 3475}, {"source": "QUEEN MARGARET", "target": "DUCHESS", "scene": 3, "t": 3491}, {"source": "KING RICHARD", "target": "DUCHESS", "scene": 3, "t": 3575}, {"source": "KING RICHARD", "target": "DUCHESS", "scene": 3, "t": 3591}, {"source": "KING RICHARD", "target": "DUCHESS", "scene": 3, "t": 3599}, {"source": "KING RICHARD", "target": "DUCHESS", "scene": 3, "t": 3601}, {"source": "KING RICHARD", "target": "DUCHESS", "scene": 3, "t": 3604}, {"source": "KING RICHARD", "target": "DUCHESS", "scene": 3, "t": 3606}, {"source": "KING RICHARD", "target": "DUCHESS", "scene": 3, "t": 3609}, {"source": "KING RICHARD", "target": "DUCHESS", "scene": 3, "t": 3620}, {"source": "KING RICHARD", "target": "DUCHESS", "scene": 3, "t": 3627}, {"source": "KING RICHARD", "target": "DUCHESS", "scene": 3, "t": 3630}, {"source": "DUCHESS", "target": "KING RICHARD", "scene": 3, "t": 3576}, {"source": "DUCHESS", "target": "KING RICHARD", "scene": 3, "t": 3598}, {"source": "DUCHESS", "target": "KING RICHARD", "scene": 3, "t": 3600}, {"source": "DUCHESS", "target": "KING RICHARD", "scene": 3, "t": 3603}, {"source": "DUCHESS", "target": "KING RICHARD", "scene": 3, "t": 3605}, {"source": "DUCHESS", "target": "KING RICHARD", "scene": 3, "t": 3607}, {"source": "DUCHESS", "target": "KING RICHARD", "scene": 3, "t": 3610}, {"source": "DUCHESS", "target": "KING RICHARD", "scene": 3, "t": 3626}, {"source": "DUCHESS", "target": "KING RICHARD", "scene": 3, "t": 3628}, {"source": "DUCHESS", "target": "KING RICHARD", "scene": 3, "t": 3631}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3647}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3652}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3661}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3664}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3667}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3670}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3674}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3689}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3696}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3700}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3705}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3713}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3717}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3722}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3727}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3730}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3732}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3735}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3750}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3755}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3759}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3812}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3815}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3819}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3821}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3823}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3826}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3828}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3831}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3834}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3836}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3840}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3843}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3847}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3854}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3856}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3858}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3860}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3872}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3883}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3905}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3907}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3910}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3914}, {"source": "KING RICHARD", "target": "QUEEN ELIZABETH", "scene": 3, "t": 3917}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3648}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3654}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3663}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3665}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3668}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3671}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3675}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3693}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3698}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3702}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3710}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3715}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3718}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3725}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3729}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3731}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3734}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3736}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3752}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3756}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3805}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3813}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3817}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3820}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3822}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3824}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3827}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3829}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3832}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3835}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3837}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3841}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3845}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3848}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3855}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3857}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3859}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3861}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3873}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3904}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3906}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3909}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3913}, {"source": "QUEEN ELIZABETH", "target": "KING RICHARD", "scene": 3, "t": 3915}, {"source": "CATESBY", "target": "KING RICHARD", "scene": 3, "t": 3934}, {"source": "CATESBY", "target": "KING RICHARD", "scene": 3, "t": 3936}, {"source": "CATESBY", "target": "KING RICHARD", "scene": 3, "t": 3941}, {"source": "CATESBY", "target": "KING RICHARD", "scene": 3, "t": 3946}, {"source": "CATESBY", "target": "KING RICHARD", "scene": 3, "t": 4056}, {"source": "RATCLIFF", "target": "CATESBY", "scene": 3, "t": 3947}, {"source": "MESSENGER", "target": "STANLEY", "scene": 3, "t": 4005}, {"source": "SECOND MESSENGER", "target": "MESSENGER", "scene": 3, "t": 4013}, {"source": "THIRD MESSENGER", "target": "SECOND MESSENGER", "scene": 3, "t": 4020}, {"source": "KING RICHARD", "target": "THIRD MESSENGER", "scene": 3, "t": 4021}, {"source": "KING RICHARD", "target": "THIRD MESSENGER", "scene": 3, "t": 4029}, {"source": "THIRD MESSENGER", "target": "KING RICHARD", "scene": 3, "t": 4024}, {"source": "THIRD MESSENGER", "target": "KING RICHARD", "scene": 3, "t": 4033}, {"source": "FOURTH MESSENGER", "target": "THIRD MESSENGER", "scene": 3, "t": 4038}, {"source": "KING RICHARD", "target": "FOURTH MESSENGER", "scene": 3, "t": 4049}, {"source": "STANLEY", "target": "STANLEY", "scene": 3, "t": 4076}, {"source": "CHRISTOPHER", "target": "STANLEY", "scene": 3, "t": 4085}, {"source": "CHRISTOPHER", "target": "STANLEY", "scene": 3, "t": 4087}, {"source": "STANLEY", "target": "CHRISTOPHER", "scene": 3, "t": 4086}, {"source": "STANLEY", "target": "CHRISTOPHER", "scene": 3, "t": 4094}, {"source": "BUCKINGHAM", "target": "BUCKINGHAM", "scene": 4, "t": 4111}, {"source": "SHERIFF", "target": "BUCKINGHAM", "scene": 4, "t": 4113}, {"source": "SHERIFF", "target": "BUCKINGHAM", "scene": 4, "t": 4123}, {"source": "BUCKINGHAM", "target": "SHERIFF", "scene": 4, "t": 4114}, {"source": "BUCKINGHAM", "target": "SHERIFF", "scene": 4, "t": 4124}, {"source": "RICHMOND", "target": "RICHMOND", "scene": 4, "t": 4156}, {"source": "RICHMOND", "target": "RICHMOND", "scene": 4, "t": 4379}, {"source": "RICHMOND", "target": "RICHMOND", "scene": 4, "t": 4676}, {"source": "OXFORD", "target": "RICHMOND", "scene": 4, "t": 4172}, {"source": "HERBERT", "target": "OXFORD", "scene": 4, "t": 4174}, {"source": "BLUNT", "target": "HERBERT", "scene": 4, "t": 4175}, {"source": "RICHMOND", "target": "BLUNT", "scene": 4, "t": 4177}, {"source": "RICHMOND", "target": "BLUNT", "scene": 4, "t": 4238}, {"source": "RICHMOND", "target": "BLUNT", "scene": 4, "t": 4243}, {"source": "KING RICHARD", "target": "KING RICHARD", "scene": 4, "t": 4191}, {"source": "SURREY", "target": "KING RICHARD", "scene": 4, "t": 4194}, {"source": "KING RICHARD", "target": "SURREY", "scene": 4, "t": 4195}, {"source": "NORFOLK", "target": "KING RICHARD", "scene": 4, "t": 4196}, {"source": "NORFOLK", "target": "KING RICHARD", "scene": 4, "t": 4199}, {"source": "NORFOLK", "target": "KING RICHARD", "scene": 4, "t": 4204}, {"source": "NORFOLK", "target": "KING RICHARD", "scene": 4, "t": 4262}, {"source": "NORFOLK", "target": "KING RICHARD", "scene": 4, "t": 4264}, {"source": "NORFOLK", "target": "KING RICHARD", "scene": 4, "t": 4563}, {"source": "NORFOLK", "target": "KING RICHARD", "scene": 4, "t": 4578}, {"source": "NORFOLK", "target": "KING RICHARD", "scene": 4, "t": 4630}, {"source": "KING RICHARD", "target": "NORFOLK", "scene": 4, "t": 4197}, {"source": "KING RICHARD", "target": "NORFOLK", "scene": 4, "t": 4200}, {"source": "KING RICHARD", "target": "NORFOLK", "scene": 4, "t": 4205}, {"source": "KING RICHARD", "target": "NORFOLK", "scene": 4, "t": 4263}, {"source": "KING RICHARD", "target": "NORFOLK", "scene": 4, "t": 4265}, {"source": "KING RICHARD", "target": "NORFOLK", "scene": 4, "t": 4564}, {"source": "KING RICHARD", "target": "NORFOLK", "scene": 4, "t": 4581}, {"source": "KING RICHARD", "target": "NORFOLK", "scene": 4, "t": 4632}, {"source": "RICHMOND", "target": "KING RICHARD", "scene": 4, "t": 4218}, {"source": "BLUNT", "target": "RICHMOND", "scene": 4, "t": 4234}, {"source": "BLUNT", "target": "RICHMOND", "scene": 4, "t": 4241}, {"source": "KING RICHARD", "target": "RICHMOND", "scene": 4, "t": 4252}, {"source": "KING RICHARD", "target": "RICHMOND", "scene": 4, "t": 4538}, {"source": "CATESBY", "target": "KING RICHARD", "scene": 4, "t": 4253}, {"source": "CATESBY", "target": "KING RICHARD", "scene": 4, "t": 4259}, {"source": "CATESBY", "target": "KING RICHARD", "scene": 4, "t": 4266}, {"source": "CATESBY", "target": "KING RICHARD", "scene": 4, "t": 4658}, {"source": "KING RICHARD", "target": "CATESBY", "scene": 4, "t": 4255}, {"source": "KING RICHARD", "target": "CATESBY", "scene": 4, "t": 4260}, {"source": "KING RICHARD", "target": "CATESBY", "scene": 4, "t": 4267}, {"source": "KING RICHARD", "target": "CATESBY", "scene": 4, "t": 4657}, {"source": "KING RICHARD", "target": "CATESBY", "scene": 4, "t": 4659}, {"source": "RATCLIFF", "target": "KING RICHARD", "scene": 4, "t": 4275}, {"source": "RATCLIFF", "target": "KING RICHARD", "scene": 4, "t": 4278}, {"source": "RATCLIFF", "target": "KING RICHARD", "scene": 4, "t": 4285}, {"source": "RATCLIFF", "target": "KING RICHARD", "scene": 4, "t": 4463}, {"source": "RATCLIFF", "target": "KING RICHARD", "scene": 4, "t": 4465}, {"source": "RATCLIFF", "target": "KING RICHARD", "scene": 4, "t": 4470}, {"source": "RATCLIFF", "target": "KING RICHARD", "scene": 4, "t": 4472}, {"source": "RATCLIFF", "target": "KING RICHARD", "scene": 4, "t": 4540}, {"source": "RATCLIFF", "target": "KING RICHARD", "scene": 4, "t": 4543}, {"source": "RATCLIFF", "target": "KING RICHARD", "scene": 4, "t": 4553}, {"source": "KING RICHARD", "target": "RATCLIFF", "scene": 4, "t": 4276}, {"source": "KING RICHARD", "target": "RATCLIFF", "scene": 4, "t": 4281}, {"source": "KING RICHARD", "target": "RATCLIFF", "scene": 4, "t": 4286}, {"source": "KING RICHARD", "target": "RATCLIFF", "scene": 4, "t": 4464}, {"source": "KING RICHARD", "target": "RATCLIFF", "scene": 4, "t": 4468}, {"source": "KING RICHARD", "target": "RATCLIFF", "scene": 4, "t": 4471}, {"source": "KING RICHARD", "target": "RATCLIFF", "scene": 4, "t": 4541}, {"source": "KING RICHARD", "target": "RATCLIFF", "scene": 4, "t": 4549}, {"source": "KING RICHARD", "target": "RATCLIFF", "scene": 4, "t": 4554}, {"source": "DERBY", "target": "KING RICHARD", "scene": 4, "t": 4294}, {"source": "RICHMOND", "target": "DERBY", "scene": 4, "t": 4295}, {"source": "RICHMOND", "target": "DERBY", "scene": 4, "t": 4318}, {"source": "RICHMOND", "target": "DERBY", "scene": 4, "t": 4683}, {"source": "RICHMOND", "target": "DERBY", "scene": 4, "t": 4687}, {"source": "RICHMOND", "target": "DERBY", "scene": 4, "t": 4690}, {"source": "DERBY", "target": "RICHMOND", "scene": 4, "t": 4298}, {"source": "DERBY", "target": "RICHMOND", "scene": 4, "t": 4678}, {"source": "DERBY", "target": "RICHMOND", "scene": 4, "t": 4685}, {"source": "DERBY", "target": "RICHMOND", "scene": 4, "t": 4688}, {"source": "GHOST OF PRINCE EDWARD", "target": "RICHMOND", "scene": 4, "t": 4338}, {"source": "GHOST OF PRINCE EDWARD", "target": "RICHMOND", "scene": 4, "t": 4385}, {"source": "GHOST OF PRINCE EDWARD", "target": "RICHARD", "scene": 4, "t": 4338}, {"source": "GHOST OF PRINCE EDWARD", "target": "RICHARD", "scene": 4, "t": 4385}, {"source": "GHOST OF RIVERS", "target": "GHOST", "scene": 4, "t": 4371}, {"source": "GHOST OF RIVERS", "target": "GHOST", "scene": 4, "t": 4393}, {"source": "GHOST OF RIVERS", "target": "RICHARD", "scene": 4, "t": 4371}, {"source": "GHOST OF RIVERS", "target": "RICHARD", "scene": 4, "t": 4393}, {"source": "GHOST OF GREY", "target": "RICHARD", "scene": 4, "t": 4374}, {"source": "GHOST OF GREY", "target": "RICHARD", "scene": 4, "t": 4393}, {"source": "GHOST OF GREY", "target": "GHOST OF RIVERS", "scene": 4, "t": 4374}, {"source": "GHOST OF VAUGHAN", "target": "GHOST OF GREY", "scene": 4, "t": 4376}, {"source": "GHOST OF VAUGHAN", "target": "RICHARD", "scene": 4, "t": 4376}, {"source": "GHOST OF VAUGHAN", "target": "RICHARD", "scene": 4, "t": 4393}, {"source": "RICHARD", "target": "GHOST OF VAUGHAN", "scene": 4, "t": 4379}, {"source": "RICHARD", "target": "RICHMOND", "scene": 4, "t": 4379}, {"source": "GHOST", "target": "GHOST OF VAUGHAN", "scene": 4, "t": 4379}, {"source": "GHOST", "target": "RICHMOND", "scene": 4, "t": 4379}, {"source": "GHOST", "target": "RICHMOND", "scene": 4, "t": 4393}, {"source": "RICHMOND", "target": "GHOST OF VAUGHAN", "scene": 4, "t": 4379}, {"source": "GHOST OF RIVERS", "target": "GHOST OF VAUGHAN", "scene": 4, "t": 4379}, {"source": "GHOST OF RIVERS", "target": "RICHMOND", "scene": 4, "t": 4379}, {"source": "GHOST OF RIVERS", "target": "RICHMOND", "scene": 4, "t": 4393}, {"source": "GHOST OF GREY", "target": "GHOST OF VAUGHAN", "scene": 4, "t": 4379}, {"source": "GHOST OF GREY", "target": "RICHMOND", "scene": 4, "t": 4379}, {"source": "GHOST OF GREY", "target": "RICHMOND", "scene": 4, "t": 4393}, {"source": "GHOST OF PRINCE EDWARD", "target": "GHOST", "scene": 4, "t": 4385}, {"source": "GHOST OF PRINCE EDWARD", "target": "GHOST OF GREY", "scene": 4, "t": 4385}, {"source": "GHOST OF PRINCE EDWARD", "target": "GHOST OF RIVERS", "scene": 4, "t": 4385}, {"source": "GHOST", "target": "GHOST", "scene": 4, "t": 4393}, {"source": "GHOST", "target": "RICHARD", "scene": 4, "t": 4393}, {"source": "GHOST OF VAUGHAN", "target": "GHOST", "scene": 4, "t": 4393}, {"source": "GHOST OF VAUGHAN", "target": "RICHMOND", "scene": 4, "t": 4393}, {"source": "GHOST OF GREY", "target": "GHOST", "scene": 4, "t": 4393}, {"source": "GHOST OF LADY ANNE", "target": "GHOST", "scene": 4, "t": 4406}, {"source": "GHOST OF LADY ANNE", "target": "GHOST OF GREY", "scene": 4, "t": 4406}, {"source": "GHOST OF LADY ANNE", "target": "GHOST OF RIVERS", "scene": 4, "t": 4406}, {"source": "GHOST OF LADY ANNE", "target": "RICHARD", "scene": 4, "t": 4406}, {"source": "GHOST OF LADY ANNE", "target": "GHOST OF VAUGHAN", "scene": 4, "t": 4406}, {"source": "GHOST OF LADY ANNE", "target": "RICHMOND", "scene": 4, "t": 4406}, {"source": "KING RICHARD", "target": "GHOST OF LADY ANNE", "scene": 4, "t": 4430}, {"source": "LORDS", "target": "RATCLIFF", "scene": 4, "t": 4483}, {"source": "RICHMOND", "target": "LORDS", "scene": 4, "t": 4484}, {"source": "RICHMOND", "target": "LORDS", "scene": 4, "t": 4487}, {"source": "RICHMOND", "target": "LORDS", "scene": 4, "t": 4496}, {"source": "LORDS", "target": "RICHMOND", "scene": 4, "t": 4486}, {"source": "LORDS", "target": "RICHMOND", "scene": 4, "t": 4495}, {"source": "MESSENGER", "target": "KING RICHARD", "scene": 4, "t": 4628}, {"source": "KING RICHARD", "target": "MESSENGER", "scene": 4, "t": 4629}, {"source": "CATESBY", "target": "CATESBY", "scene": 4, "t": 4648}], "Y": [{"h": 0, "name": "DORSET", "scene": 0}, {"h": 2, "name": "PURSUIVANT", "scene": 2}, {"h": 11, "name": "CHRISTOPHER", "scene": 3}, {"h": 10, "name": "THIRD MESSENGER", "scene": 3}, {"h": -4, "name": "BISHOPS", "scene": 2}, {"h": 14, "name": "HASTINGS", "scene": 2}, {"h": 8, "name": "MESSENGER", "scene": 3}, {"h": 3, "name": "RIVERS", "scene": 2}, {"h": 16, "name": "ANNE", "scene": 3}, {"h": 12, "name": "DORSET", "scene": 3}, {"h": 36, "name": "GHOST OF VAUGHAN", "scene": 4}, {"h": 12, "name": "GREY", "scene": 0}, {"h": 23, "name": "CATESBY", "scene": 3}, {"h": 24, "name": "STANLEY", "scene": 2}, {"h": 22, "name": "KING RICHARD", "scene": 3}, {"h": 8, "name": "MESSENGER", "scene": 4}, {"h": 9, "name": "QUEEN ELIZABETH", "scene": 1}, {"h": 6, "name": "SHERIFF", "scene": 4}, {"h": 3, "name": "RIVERS", "scene": 0}, {"h": 0, "name": "DORSET", "scene": 1}, {"h": 14, "name": "KING EDWARD", "scene": 1}, {"h": 26, "name": "DERBY", "scene": 2}, {"h": 37, "name": "GHOST OF PRINCE EDWARD", "scene": 4}, {"h": 7, "name": "FOURTH MESSENGER", "scene": 3}, {"h": -4, "name": "FIRST CITIZEN", "scene": 1}, {"h": -3, "name": "CLARENCE", "scene": 0}, {"h": 17, "name": "PAGE", "scene": 3}, {"h": 11, "name": "QUEEN MARGARET", "scene": 0}, {"h": 8, "name": "MESSENGER", "scene": 1}, {"h": 34, "name": "GHOST OF RIVERS", "scene": 4}, {"h": -3, "name": "DAUGHTER", "scene": 1}, {"h": 10, "name": "HASTINGS", "scene": 1}, {"h": 2, "name": "YORK", "scene": 1}, {"h": -1, "name": "PRIEST", "scene": 2}, {"h": 1, "name": "ANNE", "scene": 0}, {"h": 8, "name": "MESSENGER", "scene": 2}, {"h": 32, "name": "GHOST OF LADY ANNE", "scene": 4}, {"h": -2, "name": "BRAKENBURY", "scene": 0}, {"h": 25, "name": "RATCLIFF", "scene": 4}, {"h": 38, "name": "RICHARD", "scene": 4}, {"h": 27, "name": "NORFOLK", "scene": 4}, {"h": 26, "name": "KING RICHARD", "scene": 4}, {"h": 18, "name": "QUEEN MARGARET", "scene": 3}, {"h": 12, "name": "GLOUCESTER", "scene": 1}, {"h": -6, "name": "SECOND CITIZEN", "scene": 1}, {"h": -5, "name": "SECOND MURDERER", "scene": 0}, {"h": 20, "name": "TYRREL", "scene": 3}, {"h": 13, "name": "BUCKINGHAM", "scene": 1}, {"h": 2, "name": "GLOUCESTER", "scene": 0}, {"h": 19, "name": "DUCHESS", "scene": 3}, {"h": -3, "name": "VAUGHAN", "scene": 2}, {"h": 35, "name": "GHOST OF GREY", "scene": 4}, {"h": 31, "name": "RICHMOND", "scene": 4}, {"h": 13, "name": "BUCKINGHAM", "scene": 0}, {"h": 15, "name": "CATESBY", "scene": 0}, {"h": -1, "name": "RIVER", "scene": 0}, {"h": 15, "name": "BISHOP OF ELY", "scene": 2}, {"h": 14, "name": "BRAKENBURY", "scene": 3}, {"h": 3, "name": "RIVERS", "scene": 1}, {"h": -4, "name": "FIRST MURDERER", "scene": 0}, {"h": 10, "name": "HASTINGS", "scene": 0}, {"h": 13, "name": "BUCKINGHAM", "scene": 2}, {"h": 6, "name": "MAYOR", "scene": 2}, {"h": 15, "name": "STANLEY", "scene": 3}, {"h": 23, "name": "CATESBY", "scene": 4}, {"h": 23, "name": "CATESBY", "scene": 2}, {"h": -6, "name": "KEEPER", "scene": 0}, {"h": -2, "name": "SON", "scene": 1}, {"h": 29, "name": "DERBY", "scene": 4}, {"h": -1, "name": "ARCHBISHOP", "scene": 1}, {"h": 25, "name": "RATCLIFF", "scene": 3}, {"h": 25, "name": "RATCLIFF", "scene": 2}, {"h": 39, "name": "BLUNT", "scene": 4}, {"h": 14, "name": "QUEEN ELIZABETH", "scene": 0}, {"h": 26, "name": "DERBY", "scene": 1}, {"h": 1, "name": "DUCHESS", "scene": 1}, {"h": -2, "name": "GREY", "scene": 2}, {"h": -7, "name": "GENTLEMEN", "scene": 0}, {"h": 13, "name": "BUCKINGHAM", "scene": 3}, {"h": 30, "name": "LORDS", "scene": 4}, {"h": 26, "name": "DERBY", "scene": 0}, {"h": 0, "name": "LOVEL", "scene": 2}, {"h": 4, "name": "YORK", "scene": 2}, {"h": -8, "name": "FIRST GENTLEMAN", "scene": 0}, {"h": -5, "name": "THIRD CITIZEN", "scene": 1}, {"h": 5, "name": "PRINCE", "scene": 2}, {"h": -5, "name": "SCRIVENER", "scene": 2}, {"h": 28, "name": "SURREY", "scene": 4}, {"h": 7, "name": "GLOUCESTER", "scene": 2}, {"h": 41, "name": "HERBERT", "scene": 4}, {"h": 7, "name": "BUCKINGHAM", "scene": 4}, {"h": 1, "name": "CARDINAL", "scene": 2}, {"h": 21, "name": "QUEEN ELIZABETH", "scene": 3}, {"h": 33, "name": "GHOST", "scene": 4}, {"h": 40, "name": "OXFORD", "scene": 4}, {"h": 6, "name": "SECOND MESSENGER", "scene": 3}], "nodes": [{"segments": [0, 1], "name": "DORSET"}, {"segments": [2], "name": "PURSUIVANT"}, {"segments": [3], "name": "CHRISTOPHER"}, {"segments": [3], "name": "THIRD MESSENGER"}, {"segments": [2], "name": "BISHOPS"}, {"segments": [0, 1, 2], "name": "HASTINGS"}, {"segments": [1, 2, 3, 4], "name": "MESSENGER"}, {"segments": [0, 1, 2], "name": "RIVERS"}, {"segments": [3], "name": "ANNE"}, {"segments": [3], "name": "DORSET"}, {"segments": [4], "name": "GHOST OF VAUGHAN"}, {"segments": [0], "name": "GREY"}, {"segments": [2, 3, 4], "name": "CATESBY"}, {"segments": [2, 3], "name": "STANLEY"}, {"segments": [3, 4], "name": "KING RICHARD"}, {"segments": [0, 1], "name": "QUEEN ELIZABETH"}, {"segments": [4], "name": "SHERIFF"}, {"segments": [1], "name": "KING EDWARD"}, {"segments": [0, 1, 2], "name": "DERBY"}, {"segments": [4], "name": "GHOST OF PRINCE EDWARD"}, {"segments": [3], "name": "FOURTH MESSENGER"}, {"segments": [1], "name": "FIRST CITIZEN"}, {"segments": [0], "name": "CLARENCE"}, {"segments": [3], "name": "PAGE"}, {"segments": [0], "name": "QUEEN MARGARET"}, {"segments": [4], "name": "GHOST OF RIVERS"}, {"segments": [1], "name": "DAUGHTER"}, {"segments": [1, 2], "name": "YORK"}, {"segments": [2], "name": "PRIEST"}, {"segments": [0], "name": "ANNE"}, {"segments": [4], "name": "GHOST OF LADY ANNE"}, {"segments": [0], "name": "BRAKENBURY"}, {"segments": [2, 3, 4], "name": "RATCLIFF"}, {"segments": [4], "name": "RICHARD"}, {"segments": [4], "name": "NORFOLK"}, {"segments": [3], "name": "QUEEN MARGARET"}, {"segments": [0, 1, 2], "name": "GLOUCESTER"}, {"segments": [1], "name": "SECOND CITIZEN"}, {"segments": [0], "name": "SECOND MURDERER"}, {"segments": [3], "name": "TYRREL"}, {"segments": [0, 1, 2, 3, 4], "name": "BUCKINGHAM"}, {"segments": [3], "name": "DUCHESS"}, {"segments": [2], "name": "VAUGHAN"}, {"segments": [4], "name": "GHOST OF GREY"}, {"segments": [4], "name": "RICHMOND"}, {"segments": [0], "name": "CATESBY"}, {"segments": [0], "name": "RIVER"}, {"segments": [2], "name": "BISHOP OF ELY"}, {"segments": [3], "name": "BRAKENBURY"}, {"segments": [0], "name": "FIRST MURDERER"}, {"segments": [2], "name": "MAYOR"}, {"segments": [0], "name": "KEEPER"}, {"segments": [1], "name": "SON"}, {"segments": [4], "name": "DERBY"}, {"segments": [1], "name": "ARCHBISHOP"}, {"segments": [4], "name": "BLUNT"}, {"segments": [1], "name": "DUCHESS"}, {"segments": [2], "name": "GREY"}, {"segments": [0], "name": "GENTLEMEN"}, {"segments": [4], "name": "SURREY"}, {"segments": [4], "name": "LORDS"}, {"segments": [2], "name": "LOVEL"}, {"segments": [0], "name": "FIRST GENTLEMAN"}, {"segments": [1], "name": "THIRD CITIZEN"}, {"segments": [2], "name": "PRINCE"}, {"segments": [2], "name": "SCRIVENER"}, {"segments": [4], "name": "GHOST"}, {"segments": [4], "name": "HERBERT"}, {"segments": [2], "name": "CARDINAL"}, {"segments": [3], "name": "QUEEN ELIZABETH"}, {"segments": [4], "name": "OXFORD"}, {"segments": [3], "name": "SECOND MESSENGER"}], "order": [0, 1, 2, 3, 4], "scenes": {"0": {"nodes": {"FIRST MURDERER": {"extent": [1155, 1492]}, "RIVER": {"extent": [780, 781]}, "CLARENCE": {"extent": [325, 1472]}, "CATESBY": {"extent": [1128, 1130]}, "QUEEN MARGARET": {"extent": [896, 1109]}, "DERBY": {"extent": [788, 804]}, "FIRST GENTLEMAN": {"extent": [507, 509]}, "GREY": {"extent": [767, 833]}, "SECOND MURDERER": {"extent": [1281, 1492]}, "RIVERS": {"extent": [765, 1134]}, "GENTLEMEN": {"extent": [715, 716]}, "BUCKINGHAM": {"extent": [787, 1110]}, "QUEEN ELIZABETH": {"extent": [770, 1132]}, "BRAKENBURY": {"extent": [367, 1291]}, "KEEPER": {"extent": [1184, 1264]}, "ANNE": {"extent": [466, 714]}, "GLOUCESTER": {"extent": [279, 1173]}, "DORSET": {"extent": [979, 1066]}, "HASTINGS": {"extent": [413, 1049]}}, "extent": [279, 1492]}, "1": {"nodes": {"SON": {"extent": [1682, 1767]}, "SECOND CITIZEN": {"extent": [1863, 1921]}, "GLOUCESTER": {"extent": [1568, 1847]}, "DAUGHTER": {"extent": [1684, 1767]}, "YORK": {"extent": [1942, 1970]}, "KING EDWARD": {"extent": [1513, 1664]}, "ARCHBISHOP": {"extent": [1935, 2013]}, "RIVERS": {"extent": [1522, 1836]}, "DUCHESS": {"extent": [1683, 2012]}, "BUCKINGHAM": {"extent": [1548, 1847]}, "FIRST CITIZEN": {"extent": [1861, 1905]}, "MESSENGER": {"extent": [1978, 1991]}, "QUEEN ELIZABETH": {"extent": [1536, 2013]}, "DERBY": {"extent": [1624, 1631]}, "DORSET": {"extent": [1541, 1784]}, "THIRD CITIZEN": {"extent": [1872, 1921]}, "HASTINGS": {"extent": [1524, 1837]}}, "extent": [1513, 2013]}, "2": {"nodes": {"VAUGHAN": {"extent": [2442, 2443]}, "LOVEL": {"extent": [2593, 2640]}, "BISHOPS": {"extent": [3032, 3032]}, "CATESBY": {"extent": [2221, 3028]}, "PURSUIVANT": {"extent": [2388, 2403]}, "DERBY": {"extent": [2479, 2543]}, "GREY": {"extent": [2440, 2453]}, "RIVERS": {"extent": [2437, 2475]}, "PRINCE": {"extent": [2039, 2207]}, "BUCKINGHAM": {"extent": [2035, 3032]}, "BISHOP OF ELY": {"extent": [2480, 2534]}, "PRIEST": {"extent": [2403, 2412]}, "CARDINAL": {"extent": [2082, 2104]}, "YORK": {"extent": [2149, 2200]}, "STANLEY": {"extent": [2359, 2385]}, "SCRIVENER": {"extent": [2740, 2740]}, "MESSENGER": {"extent": [2273, 2315]}, "GLOUCESTER": {"extent": [2037, 3032]}, "RATCLIFF": {"extent": [2443, 2587]}, "MAYOR": {"extent": [2059, 3028]}, "HASTINGS": {"extent": [2071, 2594]}}, "extent": [2035, 3032]}, "3": {"nodes": {"FOURTH MESSENGER": {"extent": [4038, 4049]}, "KING RICHARD": {"extent": [3183, 4060]}, "SECOND MESSENGER": {"extent": [4013, 4020]}, "CATESBY": {"extent": [3213, 4060]}, "QUEEN MARGARET": {"extent": [3420, 3561]}, "RATCLIFF": {"extent": [3395, 3951]}, "DUCHESS": {"extent": [3052, 3644]}, "BUCKINGHAM": {"extent": [3184, 3329]}, "MESSENGER": {"extent": [4005, 4013]}, "TYRREL": {"extent": [3265, 3384]}, "QUEEN ELIZABETH": {"extent": [3059, 3917]}, "BRAKENBURY": {"extent": [3072, 3090]}, "THIRD MESSENGER": {"extent": [4020, 4038]}, "STANLEY": {"extent": [3090, 4094]}, "ANNE": {"extent": [3057, 3155]}, "DORSET": {"extent": [3100, 3155]}, "PAGE": {"extent": [3221, 3231]}, "CHRISTOPHER": {"extent": [4085, 4094]}}, "extent": [3052, 4094]}, "4": {"nodes": {"SURREY": {"extent": [4194, 4195]}, "KING RICHARD": {"extent": [4191, 4659]}, "NORFOLK": {"extent": [4196, 4632]}, "RICHARD": {"extent": [4338, 4406]}, "SHERIFF": {"extent": [4113, 4124]}, "LORDS": {"extent": [4483, 4496]}, "CATESBY": {"extent": [4253, 4659]}, "GHOST": {"extent": [4371, 4406]}, "GHOST OF VAUGHAN": {"extent": [4376, 4406]}, "MESSENGER": {"extent": [4628, 4629]}, "HERBERT": {"extent": [4174, 4175]}, "RICHMOND": {"extent": [4156, 4690]}, "BUCKINGHAM": {"extent": [4111, 4124]}, "GHOST OF RIVERS": {"extent": [4371, 4406]}, "GHOST OF LADY ANNE": {"extent": [4406, 4430]}, "DERBY": {"extent": [4294, 4690]}, "OXFORD": {"extent": [4172, 4174]}, "GHOST OF GREY": {"extent": [4374, 4406]}, "GHOST OF PRINCE EDWARD": {"extent": [4338, 4385]}, "BLUNT": {"extent": [4175, 4243]}, "RATCLIFF": {"extent": [4275, 4554]}}, "extent": [4111, 4690]}}}

==> anc/storyline.py <==
# This Source Code Form is subject to the terms of the Mozilla Public
# License, v. 2.0. If a copy of the MPL was not distributed with this
# file, You can obtain one at http://mozilla.org/MPL/2.0/.

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.collections import LineCollection

import networkx as nx

from scipy.cluster import hierarchy
from scipy.spatial.distance import pdist
from scipy import interpolate

from itertools import izip, chain, combinations
from collections import defaultdict

def greedy_max_weight_independent_set(G,
                                      S0=[],
                                      weight='weight',
                                      w0=1.0,
                                      copy=True,
                                      max_incr=None,
                                      debug=False,
                                      debug_args={}):
    """Uses a greedy heuristic find a maximal independent set (MIS) with high weight.

    An independent set is a set of nodes in a graph where the induced subgraph
    contains no edges.

    Parameters
    ----------
    G : Graph
        undirected graph

    S0 : list
        An initial indepndent set to start with

    weight : string
        The node property to use as weight in the graph 

    copy : Boolean
        If false, the MIS is calculated in place on G, destroying G in the process

    max_incr : int
        Number of additional nodes that can be added to S0, or in S, the MIS

    debug : Boolean
        If true, renders the graph and colors the node according to the MIS

    debug_args : dict
        Additional arguments to be passed to nx.draw_graphviz when debug is True

    Returns
    -------
    S : maximally independent set of nodes in G

    """

    if max_incr is None:
        max_incr = len(G)

    if debug or copy:
        G0,G = G,G.copy()

    S = set()

    def update_independent_set(v):
        S.add(v)
        G.remove_nodes_from(G.neighbors(v))
        G.remove_node(v)
    map(update_independent_set, S0)

    while G.number_of_nodes() and len(S) - len(S0) < max_incr:
        update_independent_set(max(G, key=lambda u: G.node[u].get(weight, w0) - sum(G.node[v].get(weight, w0) for v in G[u])))

    if debug:
        plt.figure()
        nx.draw_graphviz(G0,
                         node_color=[("white", "red")[v in S]
                                     for v in G0],
                         labels=dict([(v,"%s\n%.2f"%(v,G0.node[v].get(weight, w0)))
                                      for v in G0]),
                         **debug_args)

    return S

def validate_layers(G,L):
    """ Ensures that the layering is valid.

    A layering is valid if for each directed edge (u,v) in E,  L(u) > L(v).

    Parameters
    ----------
    G : DiGraph
        directed acyclic graph
        
    L : dict
        mapping of each vertex in G to an integer level

    """
    for u,v in G.edges_iter():
        assert L[u] > L[v], "(%s,%s) is not ordered: %d -> %d"%(repr(u),repr(v), L[u], L[v])

def longest_path_levels(G):
    """ Computes a layering of the directed graph G

    A layering is a mapping of vertices in G to integer levels L. The layering 
    must be consistent--that is every source node in G is above every target.
    This algorithm uses longest path layering, which is essentially a direct
    implementation of this constraint, using recursion and memoization to find
    the result in O(|E|) time.

    Parameters
    ----------
    G : DiGraph
        directed acyclic graph
        
    Returns
    -------
    L : mapping of the vertices in G to integer levels

    Notes
    -----
    By default, every sink vertex is assigned to level 0 by default, which may 
    result in a poor quality layering.  Thus, this algorithm is used as a first
    pass, and improved using other methods.


    References
    ----------
    .. [1] Graph Drawing Handbook p. 420
    .. [2] Gansner / A Technique for Drawing Directed Graphs
    """

    L = {}
    def get_level(u):
        if u in L:
            lu = L[u]
        elif not G.out_degree(u):
            lu = L[u] = 0
        else:
            lu = L[u] = 1 + max(get_level(v)
                                for u,v in G.out_edges(u))
        return lu
    
    for v in G:
        get_level(v)
        
    return L

def feasible_tree(G):
    """ Generates a feasible tree given the directed graph G

    A feasible tree is a spanning tree whose traversal (in any order) produces
    a valid layering.  Not all spanning trees are feasible.  The tree is found
    by generating an initial layering of G using longest path layering and then
    finding a minimum spanning tree, where the total slack is minimized.

    Parameters
    ----------
    G : DiGraph
        directed acyclic graph
        
    Returns
    -------
    T : an undirected spanning tree of G

    Notes
    -----
    The weight of each directed edge (u,v) in the graph is set to the slack of
    the edge, given a layering L, which is defined as:

        slack(u,v) = L[u] - L[v]

    References
    ----------
    .. [1] Graph Drawing Handbook p. 420
    .. [2] Gansner / A Technique for Drawing Directed Graphs
    """

    L = longest_path_levels(G)
    validate_layers(G,L)
    
    # compute a feasbile tree
    for u,v,d in G.edges_iter(data=True):
        # compute the slack and save it as an edge property
        d['slack'] = L[u] - L[v]

    return nx.minimum_spanning_tree(G.to_undirected(), weight='slack')

def feasible_tree_to_levels(G,T):
    """ Given a DiGraph and Tree, computes a layering

    Given the undirected digraph G and spanning tree T, traverses T starting at
    an arbitrary node and assigns levels.  When edge (u,v) is traversed in the 
    undirected tree T, assuming u is the vertex already visited, then the level
    of v is either u + 1 or u - 1 depending on the direction of (u,v) in G.

    Parameters
    ----------
    G : DiGraph
        directed acyclic graph 
        
    T : Tree
        an undirected spanning tree of G

    Returns
    -------
    L : mapping of vertices in G to levels

    References
    ----------
    .. [1] Graph Drawing Handbook p. 420
    .. [2] Gansner / A Technique for Drawing Directed Graphs
    """

    # traverse the tree and propagate the level
    L = {}
    for u,v in nx.dfs_edges(T):
        lu = L.setdefault(u, 0)
        L[v] = lu + (1,-1)[G.has_edge(u,v)]
    
    validate_layers(G,L)
    return L

def network_simplex(G, weight='weight', max_iter=1000):
    """Network simplex algorithm to compute a nice DiGraph layering

    First computes a feasible tree using longest path layering.  Then
    iteratively changes the tree by removing & adding edges until the tree
    is optimal.  The inital feasible tree is usually very close to optimal
    so the algorithm performs few iterations.

    Parameters
    ----------
    G : DiGraph
        directed acyclic graph to compute the layering on

    weight : string
        name of weight property on edges

    max_iter : int
        just in case of cycling, there is a cap on the maximum number of iterations
        
    Returns
    -------
    levels : dict
        a mapping of nodes in the aggragate graph G to heights

    Notes
    -----
    Currently using the O(|V|*|E|*n_iter) method--easier to implement.

    References
    ----------
    .. [1] Gansner / A Technique for Drawing Directed Graphs
    """

    def get_cut_value(u,v,G,T,L):
        # fix direction of edge
        if not G.has_edge(u,v):
            u,v = v,u
            assert G.has_edge(u,v)
            
        tree.remove_edge(u,v)
        # determine the head and tail components (also works if the tree is really a forest)
        for ci in map(set, nx.connected_components(tree)):
            if u in ci:
                tail = ci
            if v in ci:
                head = ci
        tree.add_edge(u,v)
        
        cut_value = 0
        slack = {}
        
        for i,j,d in G.edges_iter(data=True):
            s = 0
            # head to tail
            if i in head and j in tail:
                s = -1
                slack[i,j] = L[i] - L[j]
            # tail to head
            if i in tail and j in head:
                s = 1
            cut_value += s*d.get(weight, 1.0)
        
        # if the cut value is negative and there is a replacement
        if cut_value < 0 and slack:
            return min(slack, key=slack.get)
    
    # get an initial feasible tree 
    tree = feasible_tree(G)

    # get the levels of this tree (used to calculate slack)
    levels = feasible_tree_to_levels(G, tree)
    
    # cycle through the edges in the tree until no changes are made
    n_iter = 0
    n_cuts = 1
    while n_cuts and n_iter < max_iter:
        n_cuts = 0

        # for each edge in the tree
        for u,v in tree.edges():

            assert tree.has_edge(u,v)

            # check if the edge should be cut
            e = get_cut_value(u,v,G,tree,levels)
            if e and e != (u,v):

                # if so, cut the edge and add in the new one
                tree.remove_edge(u,v)
                tree.add_edge(*e)
                
                # recalculate the levels
                levels = feasible_tree_to_levels(G, tree)
                
                # count the number of cuts made this round
                n_cuts += 1

        # count the number of iterations (over tree edges)
        n_iter += 1
    
    if n_iter == max_iter:
        print "Maximum iterations reached!"

    return levels    

def get_edges_directed_undirected(G, *args, **kwargs):
    """Helper function to traverse all the in/out edges of a directed or undirected graph.
    """
    if G.is_directed():
        return chain(G.in_edges_iter(*args, **kwargs),
                     G.out_edges_iter(*args, **kwargs))
    return G.edges_iter(*args, **kwargs)

def extent(G,f,nbunch=None,weight='t'):
    """Helper function for calculating min/max edge values in node bunches.
    """
    E = get_edges_directed_undirected(G,nbunch,True)
    return f([f(d[weight]) for u,v,d in E])
        
identity = lambda x: x
def dfs_traversal(T,
                  root,
                  key=identity,
                  pre_visit=identity,
                  post_visit=identity):

    """Generic depth first traversal framework for traversing trees
    """

    pre_visit(root)
    children = T.get(root)
    if children:
        for leaf in sorted(children, key=key):
            dfs_traversal(T, leaf, key, pre_visit, post_visit)
    post_visit(root)

def get_parents(T,root):
    """Helper function to invert a parent->child tree to a child->parent tree
    """
    parent = {root:None}
    for k,v in T.iteritems():
        for c in v:
            parent[c] = k
    return parent

def iter_parents(parents,v,inclusive=True):
    """Helper function to traverse the tree from child to root
    """
    if not inclusive and v:
        v = parents[v]
    while v:
        yield v
        v = parents[v]

    
def copy_symmetric(G0, weight = 'weight'):
    """Copies the directed graph G0 into an undirected graph.  When edges exist
    in both directions in the directed graph, they are summed.
    """
    G = nx.Graph()
    G.add_nodes_from(G0)
    for u,v,d in G0.edges_iter(data=True):
        if u != v:
            w = d[weight]
            if G.has_edge(u,v):
                w += G.get_edge_data(u,v)[weight]
            else:
                G.add_edge(u,v)
            G.get_edge_data(u,v)[weight] = w
    return G
    
def networkx_to_igraph(G):
    """Converts a networkx graph to an igraph graph, preserving node and edge properties.
    """
    # create an empty graph
    import igraph
    iG = igraph.Graph(n=len(G))

    # create a tokenizer for the vertices
    from collections import defaultdict
    tok = defaultdict(lambda: len(tok))

    # add the edges using the tokenizer
    for v in G:
        tok[v]
    for u,v,d in G.edges_iter(data=True):
        iG.add_edge(tok[u],tok[v],**d)
    tok_inv = sorted(tok, key=tok.get)

    return iG,tok,tok_inv

def get_component_classes(G):
    """Helper function to get the component classes of a directed or undirected graph
    """

    if G.is_directed():
        C = list(nx.weakly_connected_components(G))
    else:
        C = list(nx.connected_components(G))
    return C,dict([(v,i)
                   for i,ci in enumerate(C)
                   for v in ci])

def interpolate_connection(x0,x1,y0,y1,n=20):
    """Helper function to create bendy horizontal lines between node endpoints
    """
    # dont interpolate if it's just a straight line
    if y0 == y1:
        return np.array([[x0,y0],[x1,y1]])

    # interpolate, and make sure the derivate if zero at the endpoints
    x = np.linspace(x0,x1,n)
    y = interpolate.krogh_interpolate([x0,x0,x1,x1],
                                      [y0,0 ,y1,0 ],
                                      x)
    return np.vstack( (x,y) ).T

def interpolate_link(t,y0,y1,m,n=10):
    """Helper function to create curved vertical lines, used to draw edges
    """
    x = np.linspace(y0,y1,n)
    y = interpolate.krogh_interpolate([y0,y0,y1,y1],
                                      [0, m ,0,-m],
                                      x)
    return np.vstack( (y+t,x) ).T

def interpolate_time(t,tmin,tmax,i,s):
    """Helper function to break up a continuous time interval into chunks
    """

    if tmin == tmax:
        return i
    return (1.0-2*s)*((float(t)-tmin)/(tmax-tmin))-s+i
    # if tmin == tmax:
    #     return i + .5
    # return (1.0-2*s)*((float(t)-tmin)/(tmax-tmin))+s+i

    
class Storyline:
    def __init__(self, scenes=None, events=None, rankings=None, n_scenes=15, weight='weight',dx=None):
        """Creates a storyline object give a scene list or event set

        If a scene list is not given then the event set given by T and E is
        partitioned into time windows.

        Parameters
        ----------
        scenes : dict
            mapping of times windows to graphs
            
        events : list
            list of (t, (u,v)) data that represents the events in the network

        rankings : dict
            (scene,node) -> rank

        n_scenes : int
            number of time windows

        weight : string
            property name of edge weight

        dx : float
            fudge factor for when the scene contains no extent

        Returns
        -------
        story : storyline object with some basic preprocessing performed.

        """  

        self.weight = weight      

        # if the scene list is not given, we are dealing with an event set
        if events:
            scenes = defaultdict(nx.DiGraph)

            # partition times into discrete windows
            self.T = T = np.array([t for t,(u,v) in events])
            self.I = I = np.digitize(T, np.linspace(T.min(), T.max(), n_scenes+1)[1:-1], n_scenes)

            # loops over all events in the event set
            for i,(t,(u,v)) in zip(I,events):
                # update the corresponding edge weight, time list, etc. for the appropriate graph
                Gi = scenes[i]
                if not Gi.has_edge(u,v):
                    Gi.add_edge(u, v, weight=1.0, t=[t])
                else:
                    d = Gi.get_edge_data(u,v)
                    d['weight'] += 1.0
                    d['t'].append(t)
        elif rankings:
            self.Y = rankings
            scenes = defaultdict(nx.Graph)
            self.scene_order = defaultdict(list)
            self.order = order = sorted(rankings, key=rankings.get)
            for i,v in order:
                scenes[i].add_node(v)
                self.scene_order[i].append(v)

        self.scene_list = scenes
        self.scene_frequency = defaultdict(int)

        # set the time to the scene id for any edge which it is not currently present
        if dx is None:
            dx = 0.2*np.diff(sorted(self.scene_list.keys())).mean()

        for i,Gi in scenes.iteritems():
            for _,_,d in Gi.edges_iter(data=True):
                d.setdefault('t',[i])

            if Gi.number_of_edges():
                # calculate the extent of each graph, and each node in that graph
                e = (extent(Gi, min), extent(Gi,max))
            else:
                e = Gi.graph['extent'] = (i-dx,i+dx)
            l,r = e

            if l == r:
                    Gi.graph['extent'] = (l-dx,l+dx)
            else:
                Gi.graph['extent'] = e

            midpoint = np.mean(e)
            for v in Gi:
                if Gi.degree(v):
                    Gi.node[v]['extent'] = (extent(Gi,min,v), extent(Gi,max,v))
                else:
                    Gi.node[v]['extent'] = [midpoint]*2

                # while we're at it, increment the scene frequence of the node
                self.scene_frequency[v] += 1

        def get_extreme(scenes):
            node_extreme = {}
            for i in scenes:
                for v in self.scene_list[i]:
                    node_extreme[v] = i
            return node_extreme
        
        scenes = sorted(self.scene_list)
        self.node_min = node_min = get_extreme(scenes[::-1])
        self.node_max = node_max = get_extreme(scenes)

    def to_graph(self, beta=1.0, norm=True, weight=None, cyclic=False):
        """ Creates a single graph G to represent the scene list

        Node v in scene t is represented as (t,v) in G.  All edges from Gt are
        copied into G as appropriate.  Additionally, if v is present in two
        adjacent scenes s, and t, then the edge ((s,v),(t,v)) will be
        present in G.  The weight of this special edge is affected by beta,
        which determines the straightness of the lines in the storyline.

        Parameters
        ----------
        beta : float
            scale for weight of edges between scenes
            
        norm : Boolean
            normalization of weight of edges between scenes

        Returns
        -------
        G : aggregrate weighted graph of all the scenes
        """

        if weight is None:
            weight = self.weight

        scenes = sorted(self.scene_list)
        if cyclic:
            scenes.append(scenes[0])

        self.G = G = nx.Graph()
        # for each pair of adjacent scenes
        for i,j in zip(scenes[:-1], scenes[1:]):
            for v in set(self.scene_list[i]).intersection(self.scene_list[j]):
                G.add_edge((i,v), (j,v), weight=beta)

        for i,Gi in self.scene_list.iteritems():
            # add all the nodes
            weight_sum = {}
            for v in Gi:
                weight_sum[v] = Gi.degree(v, weight=weight)
                G.add_node( (i,v) )

            # loop over the edges in the scene
            for u,v,d in Gi.edges_iter(data=True):
                w = d.get(weight, 1.0)
                if norm:
                    w = float(w)/weight_sum[u]

                # prevent self loops (they dont help the visualization)
                if u != v:
                    e = (i,u), (i,v)
                    if G.has_edge(*e):
                        G.get_edge_data(*e)['weight'] += w
                    else:
                        G.add_edge(*e, weight=w)

        return G

    def order_barycenter(self, n_iters=15):
        """Order the aggregate graph using the barycenter heuristic

        Nodes are ordered according to their center of mass, and this process
        is repeated, and hopefully the order is good.


        Parameters
        ----------
        n_iters : int
            number of iterations
            
        Returns
        -------
        order : ordering of the nodes in the aggragate graph
        """

        order = self.G

        for t in range(n_iters):
            Y0 = dict([(v,i)
                       for i,v in enumerate(order)])
            Y = {}
            for u in self.G:
                R,M = np.array([(Y0[v], d.get(self.weight, 1.0))
                                for u,v,d in self.G.edges_iter(u, data=True)]).T
                Y[u] = np.dot(R,M)/M.sum()
            
            order = sorted(order, key=Y.get)

        self.order = order
        self.preprocess_from_order()

        return self.order

    def coarsen(self):
        """Coarsen the aggregate graph using fast greedy community detection

        Returns
        -------
        T : dict
            a tree mapping parents to children

        root : node
            the root of the tree

        References
        ----------
        .. [1] A Clauset, MEJ Newman and C Moore: Finding community structure in
               very large networks. Phys Rev E 70, 066111 (2004).
        """

        # convert G to igraph
        iG,tok,tok_inv = networkx_to_igraph(self.G)

        # compute the communities
        den = iG.community_fastgreedy(weights='weight')

        # traverse igraphs dendrogram and convert vertex id's back to original veritces
        n = iG.vcount()
        def get_name(u):
            if u >= n:
                return u
            return tok_inv[iG.vs[u].index]

        T = {}
        C = set(range(n))
        for i,uv in enumerate(den.merges):
            j = i+n
            T[j] = map(get_name, uv) 
            
            # add the parent node & remove the children to track the components
            C.add(j)
            map(C.remove, uv)

        if len(C) != 1:
            j = i+n+1
            T[j] = map(get_name, C)

        self.T, self.root = T,j

        return T,j

    def order_dendrogram_seriation(self):
        """ Performs dendrogram seriation using a heursitic based on edge weight

        The dendrogram is traversed resulting in a consistent leaf ordering that
        tries to place leaves near other leaves they are connected to.

        Returns
        -------
        order : an ordering of the nodes in G consistent with the dendrogram, T

        Notes
        -----
        Should probably replace this algorithm with [1] or [2]

        References
        ----------
        .. [1] Bar-Joseph / Fast optimal leaf ordering for hierarchical clustering
        .. [2] O(n^2) optimal leaf ordering in complete trees
        """

        # calculate the mass of each branch of the tree
        M = {}
        def find_mass(root):
            if root in self.T:
                M[root] = sum(map(M.get, self.T[root]))
            else:
                M[root] = sum(d['weight'] for u,v,d in get_edges_directed_undirected(self.G, root, True))
        dfs_traversal(self.T, self.root, post_visit=find_mass)


        first = {}
        def find_first(root):
            if root in self.T:
                first[root] = min(map(first.get, self.T[root]))
            else:
                first[root] = root[0]
        dfs_traversal(self.T, self.root, post_visit=find_first)

        # compute the parents of each node in the tere
        P = get_parents(self.T,self.root)

        W = defaultdict(float)
        # called when an edge is drawn
        def update_weight(v):
            # for each neighbor of the leaf node in the original graph
            for u in self.G[v]: # TODO: use directed/undirected neighborhood traversal, this here could be buggy!
                # if u[0] == v[0]:# we only care about within-scene neighbors
                w_uv = self.G.get_edge_data(v,u)['weight']
                for p in iter_parents(P,u):
                    W[p] += w_uv
        
        # track the weight of each branch in the tree as it is visited
        self.order = []
        def visit(iv):
            if iv not in self.T:
                update_weight(iv)
                self.order.append(iv)
        def key(iv):
            if iv in W:
                return -W[iv]
                # return -W[iv]/M[iv]
            return first[iv]
            # return M[iv]
        dfs_traversal(self.T, self.root, pre_visit=visit, key=key)

        self.preprocess_from_order()

        return self.order

    def order_spectral_seriation(self):
        """ Uses spectral graph layout to order the vertices.

        Finds the eigenvector corresponding to the smallest non-zero eigenvalue
        of the graph laplacian.  Uses networkx's spectral_layout method.  This
        is computed separately for each connected component, sorted by size.

        Returns
        -------
        order : an ordering of the nodes in the aggregate graph

        References
        ----------
        .. [1] Laplacian eigenmaps
        .. [2] Spectral seriation
        .. [3] Spectral graph layout
        """

        components = nx.connected_component_subgraphs(self.G)
        self.order = []
        for Gi in sorted(components, key=len, reverse=True):
            if len(Gi) > 2:
                pos = nx.spectral_layout(Gi, dim=1)
                self.order.extend(sorted(pos, key=lambda v: (pos[v][0], v)))
            else:
                self.order.extend(Gi)

        self.preprocess_from_order()

        return self.order

    def preprocess_from_order(self):
        """Helper function to process the node ordering into a more useful form

        Calcualtes an initial layout Y, and the ordering of the nodes within
        each scene.  This is done by simply traversing the ordering and adding
        nodes to a list for each scene.  The initial height of each node is that
        nodes location in the list.
        """

        # determine the initial Y placement and scene order from the given order
        self.Y = {}
        self.scene_order = defaultdict(list)
        for i,v in self.order:
            self.Y[i,v] = len(self.scene_order[i])
            self.scene_order[i].append(v)

    def alignment_greedy_mwis(self, weight_func=False, cyclic=False):
        """Determines which nodes to align given an initial ordering.

        For each pair of adjacent scenes, computes a conflict graph.  Node u is 
        present in the conflict graph if u is present in both scenes.  There is
        an edge (u,v) in the conflict graph if node u crosses node v (based on
        the initial ordering).

        If u crosses v then u and v can't be aligned simultaneously Given a
        conflict graph, a maximum weight independent set heuristic finds nodes
        that can be aligned.


        Parameters
        ----------
        weighted : Boolean
            whether the nodes should have weight based on the number of scenes
            
        Returns
        -------
        self.alignment : a list of list of aligned vertices

        References
        ----------
        .. [1] TODO
        """

        Y = self.Y
        order = self.order
        scene_order = self.scene_order

        G_aligned = nx.Graph()
        G_aligned.add_nodes_from(order)
        
        
        # calculate conflict graphs & perform pairwise scene alignment
        scenes = sorted(scene_order)
        if cyclic:
            scenes.append(scenes[0])

        for i,j in zip(scenes[:-1], scenes[1:]):
            # compute the overlap between scenes & crossing conflicts
            G = nx.Graph()
            G.add_nodes_from(set(scene_order[i]).intersection(scene_order[j]))
            
            for u,v in combinations(G, 2):
                u1,u2 = Y[i,u],Y[j,u]
                v1,v2 = Y[i,v],Y[j,v]
                if u is not v and not ((u1 < v1 and u2 < v2) or (u1 > v1 and u2 > v2)):
                    G.add_edge(u,v)
        
            if weight_func:
                for v in G:
                    G.node[v]['weight'] = weight_func(i,j,v)
        
            for v in greedy_max_weight_independent_set(G):
                G_aligned.add_edge((i,v),(j,v))
        
        self.alignment, self.alignment_inverse = get_component_classes(G_aligned)

        return self.alignment

    def placement_network_simplex(self, weight_func=None):
        """Uses the Network Simplex algorithm place the aligned nodes

        Creates a super-graph whose nodes are the groups of aligned nodes. The
        edges in the graph represent the constraints due to ordering (i.e. which
        nodes belong below other nodes). The weights of the edges in this graph
        represent the weight sum of edges above and below each node.

        Then a layering of this directed acyclic graph is computed and used as
        the height of each super-node. The height is propagated to each node
        within each super-node.

        Parameters
        ----------
        weight_func : function
            returns a float, takes a i,u,v, the scene, and two nodes that are
            adjacent in the scene

        Returns
        -------
        Y : dict
            a mapping of nodes in the aggragate graph G to heights

        References
        ----------
        .. [1] Gansner / A Technique for Drawing Directed Graphs
        """


        Y = self.Y
        scene_order = self.scene_order
        C = self.alignment
        C_inv = self.alignment_inverse


        # build a directed graph that contains the ordering constraint
        def update_weight(G, u, v, w):
            if not G.has_edge(u,v):
                G.add_edge(u,v,weight=w)
            else:
                G.get_edge_data(u,v)['weight'] += w

        self.G_order = G_order = nx.DiGraph()

        if weight_func:
            for i,scenes in self.scene_order.iteritems():
                for u,v in zip(scenes[:-1], scenes[1:]):
                    w = weight_func(i,u,v)
                    update_weight(G_order, C_inv[i,u], C_inv[i,v], w)
        else:
            # loop over each edge in the aggreate graph
            for (i,u),(j,v),d in self.G.edges_iter(data=True):
                # only care about within scene edges
                if i == j:
                    order = self.scene_order[i]
                    w = d.get('weight', 1.0)
                    start_stop = self.Y[i,u], self.Y[i,v]
                    overlap = range(min(start_stop), max(start_stop)+1)
                    for di,dj in zip(overlap[:-1], overlap[1:]):
                        update_weight(G_order, C_inv[i,order[di]], C_inv[i,order[dj]], w)
                    

        # make sure there is an edge for every adjacent pair in the scene
        # loop over all the scenes
        for s,scene in scene_order.iteritems():
            # loop over all the nodes in the scene
            for u,v in zip(scene[:-1], scene[1:]):
                update_weight(G_order, C_inv[s,u], C_inv[s,v], 0.0)


        # compute the levels of this directed graph
        levels = network_simplex(G_order)

        # propagate that level within each component
        Y = {}
        for i,ci in enumerate(self.alignment):
            for v in ci:
                Y[v] = levels.get(i, 0)
                
        return Y

    def placement_quasi_newton(self,
                               adjacent_bounds=(1.0,2.0),
                               within_component_bounds=(2.0,np.inf),
                               between_component_bounds=(5.0,np.inf),
                               regularization=True):
        """Placement by minimizing separation of nodes in adjacent scenes.

        Sets up the placement problem as one-phase optimization problem to
        minimize the sum squared separation of nodes in adjacent scenes.  The
        decision variable is the amount of space between vertices in each scene.

        Uses a bounded quasi newton method, L-BFGS-B, since, the space has to be
        bigger than some positive constant (e.g., 1) to preserve the ordering.
        The bounds can also be used for interesting effects, like spacing
        adjacent but unconnected nodes farther apart than connected nodes.

        Parameters
        ----------
        adjacent_bounds : (float,float)
            min and max separation between adjacent and connected nodes
            
        within_component_bounds : (float, float)
            min and max separation between adjacent and un-connected nodes (but
            within the same component)

        between_component_bounds : (float, float)
            min and max separation between adjacent and un-connected nodes (not
            the same component)

        regularization : Boolean
            True if the optimizer also minimizes the sum squared separations.
            This can result in more even spacing between lines.

        Returns
        -------
        Y : dict
            mapping of nodes in the aggregate graph to heights

        Notes
        -----
        Takes a long time to run for large graphs.

        References
        ----------
        .. [1] Nocedal, J, and S J Wright. 2006. Numerical Optimization.
               Springer New York.
        """

        from scipy.optimize import minimize
        
        Y0 = self.Y

        scenes = sorted(self.scene_list)
        node_order = map(self.scene_order.get, scenes)
        
        # vertex tokenizer to get indices
        T = defaultdict(lambda: len(T))
        nodes = [[T[(s,v)] for v in V]
                 for s,V in enumerate(node_order)]
        blocks = np.array([(row[0],row[-1]+1) for row in nodes])
    
        # y indexes of vertices that share adjacent scenes
        between = np.array([(T[s,v],T[t,v])
                            for s,t in zip(scenes[:-1], scenes[1:])
                            for v in set(self.scene_list[s]).intersection(self.scene_list[t])])
    
        # y indexes of edges within scenes                    
        ijw = np.array([(T[s,u],T[s,v],d.get('weight', 1.0))
                        for s,G in self.scene_list.iteritems()
                        for u,v,d in G.edges_iter(data=True)])
        weight = ijw[:,-1]
        within = ijw[:,:2]
    
        x0 = np.ones(len(T), dtype=np.float)
        Y  = np.zeros_like(x0)
        def set_height(X):
            for start,stop in blocks:
                Y[start:stop] = np.cumsum(X[start:stop])
            
        # set the default bounds
        bounds = []
        for V,s in izip(node_order, scenes):
            G = self.scene_list[s]
            bounds.append( (0.0, np.inf) )
            _,C = get_component_classes(G)
            for u,v in izip(V[:-1], V[1:]):
                if G.has_edge(u,v) or G.has_edge(v,u):
                    bounds.append( adjacent_bounds )
                elif C[u] == C[v]:
                    bounds.append( within_component_bounds )
                else:
                    bounds.append( between_component_bounds )
    
        def objective(X):
            set_height(X)
            opt = (np.diff(Y[between], axis=1)**2.).sum()
            if regularization:
                opt += (X**2).sum()
            return opt
        self.result = result = minimize(objective, x0, bounds=bounds, method='L-BFGS-B')
    
        # unpack result
        x = result['x']
        set_height(x)
        y_max = Y.max()
        Yf = {}
        for v,i in T.iteritems():
            Yf[v] = y_max - Y[i]

        return Yf
        
    def continuize(self):
        """Add in singleton nodes to the scene list to connect the storyline.
        """

        # get the set of all nodes in every scene
        V = set()
        map(V.update, self.scene_list.itervalues())

        # iterate over all the nodes, then scenes, adding nodes where they are missing
        for v in V:
            v_min = self.node_min[v]
            v_max = self.node_max[v]
            for i,Gi in self.scene_list.iteritems():
                if v not in Gi and i > v_min and i < v_max:
                    Gi.add_node(v)
        
    def discretize(self):
        """Removes the singleton nodes from the scene list.
        """
        for G in self.scene_list.itervalues():
            G.remove_nodes_from(filter(G.degree, G))

    def get_colors(self,
                   by_scene=False,
                   vmax=8,
                   C=plt.cm.Set1):
        """ Assigns nine nameable colors to the most important nodes

        Importance can be determined either by number of scenes a node is
        present in or total number of events a node is present in.

        Parameters
        ----------
        by_scene : Boolean
            True if importance is based on number of scenes a node is present in
            
        vmax : int
            maximum color value

        C : color map
            used to lookup the color based on the nodes importance

        Returns
        -------
        color : dict
            mapping of unique nodes in the aggregate graph to RGB color tuples

        """

        counts = defaultdict(int)
        if by_scene:
            for G in self.scene_list.itervalues():
                for v in G:
                    counts[v] += 1
        else:
            # determine coloring by 
            for G in self.scene_list.itervalues():
                for v in G:
                    E = get_edges_directed_undirected(G, v, data=True)
                    counts[v] += sum([len(d['t']) for i,j,d in E])

        N=plt.Normalize(0,vmax)
        nodes = sorted(counts, key=counts.get, reverse=True)
        return dict([(v,C(N(i))) for i,v in enumerate(nodes[:vmax])])

    def get_segments(self):
        scenes = sorted(self.scene_list)

        # use connected component analysis to figure out the disconnected segments
        G = nx.Graph()
        for s,t in zip(scenes[:-1], scenes[1:]):
            for v in set(self.scene_list[s]).intersection(self.scene_list[t]):
                G.add_edge((s,v),(t,v))

        for i,Gi in self.scene_list.iteritems():
            for v in Gi:
                G.add_node((i,v))
                
        return get_component_classes(G)

    def draw_metro(self, Y,
             s=.2,
             ax=None,
             lw=5,
             link_lw=1,
             link_m=.025,
             link_n=10,
             combine_links=False,
             colors={},
             default_color='gray',
             labels={},
             label_dx=0.2,
             singleton_eps=0.001,
             markers="<>",
             extrema_markers="oo"):
        """ Draws the storyline

        Parameters
        ----------
        Y : dict
            the height of each node in the aggregate graph G
            
        s : float
            fraction of space per side allowed between scenes

        ax : axis
            matplotlib axis object to draw the visualization

        lw : float
            line width of the storylines

        link_lw : float
            line width of the links between storylines

        link_m : float
            bendiness of the links between storylines

        link_n : int
            number of segments in the links between storylines

        combine_links : Boolean
            True to aggregate links between nodes into a single averaged link

        colors : dict
            color of each unique node in the storyline (can be missing nodes)

        default_color : string
            color of storylines not present in the color dictionary

        labels : dict
            labels for the unique nodes in the storyline (can be missing nodes)

        label_dx : float
            horizontal spacing between the label and the endpoint of the storyline

        singleton_eps : float
            small amount of spacing to turn one singleton node into two nodes

        markers : list(2)
            matplotlib marker symbols for the left/right endpoints of non-extrema nodes

        extrema_markers : list(2)
            matplotlib marker symbols for the left/right endpoints of extrema nodes


        Returns
        -------
        layers : dict
            the different layers (Line/PathCollections) of the visualization

        """             

        from scipy.interpolate import InterpolatedUnivariateSpline
        from matplotlib.collections import LineCollection

        if ax is None:
            ax = plt.gca()

        C,C_inv = self.get_segments()

        nodes = []
        node_order = []
        caps = []
        def scale_time(t,i,s=.2):
            tmin,tmax = self.scene_list[i].graph['extent']
            return tmin+s*(tmax-tmin)+(1.0-2.0*s)*(t-tmin)

        for i,ci in enumerate(C):
            ci = sorted(ci)
            
            # get the control points of the segment
            P = [(scale_time(x,j),Y[j,v])
                 for j,v in ci
                 for x in self.scene_list[j].graph['extent']]

            # pack into array
            P = np.array(P, dtype=float)
            
            # get the extrema of the segment
            s,u = ci[0]
            t,v = ci[-1]
            tmin,_ = self.scene_list[s].node[u]['extent']
            _,tmax = self.scene_list[t].node[v]['extent']
            
            tmin = scale_time(tmin, s)
            tmax = scale_time(tmax, t)
            
            # in case this is a true singleton, slightly adjust the extrema
            if tmin == tmax:
                tmin -= singleton_eps
            
            # adjust the extrema of the segment
            P[0,0] = tmin
            P[-1,0] = tmax
            
            segment = []
            for (x1,y1),(x2,y2) in zip(P[:-1], P[1:]):
                segment.append((x1,y1))
                if y1 != y2:
                    segment.extend(interpolate_connection(x1,x2,y1,y2))
            segment.append(tuple(P[-1]))
            
            nodes.append(segment)    
            node_order.append(v)
            
            # draw the node caps and text
            for x,y,dx,extreme in [(P[0,0], P[0,1], -label_dx, self.node_min[v] == s),
                                   (P[-1,0],P[-1,1], label_dx, self.node_max[v] == t)]:
                if labels is not None and (dx < 0 or len(ci) > 1):
                    ax.annotate(labels.get(v, v), (x+dx,y),
                                va='center', ha=('left','right')[dx < 0],
                                fontsize='x-small', zorder=3)
                
                # end caps (colored and background)
                mfc = mec = colors.get(v, default_color)
                m = markers[dx > 0]
                ms = 2.0*lw
                if extreme:
                    m = extrema_markers[dx > 0]
                    ms = 1.5*lw


                ax.plot(x,y,m,
                        mfc=mfc,
                        mec=mec,
                        ms=ms,
                        # mew=.5*lw,
                        zorder=1)

        nodes = LineCollection(nodes, linewidths=lw)
        nodes.set_zorder(0)
        nodes.set_color([colors.get(v, default_color)
                         for v in node_order])
        ax.add_collection(nodes)

        links = []
        h = float(max(Y.itervalues()) - min(Y.itervalues()))
        for i,Gi in self.scene_list.iteritems():
            w = np.subtract(*Gi.graph['extent'])
            for u,v,d in Gi.edges_iter(data=True):
                T = d['t']
                for t in T:
                    y = (Y[i,u],Y[i,v])
                    links.append(interpolate_link(scale_time(t,i),
                                                  max(y),
                                                  min(y),
                                                  float(w)/h*link_m,
                                                  link_n))
                    
        links = LineCollection(links, linewidths=link_lw, colors='black')
        links.set_zorder(2)
        ax.add_collection(links)            

        self.nodes = nodes
        self.links = links
    
    def draw_organic(self, Y,
                     ax=None,
                     lw=5,
                     link_lw=1,
                     link_m=.015,
                     link_n=10,
                     combine_links=False, # not yet implemented
                     colors={},
                     default_color='gray',
                     labels={},
                     label_dx=.2,
                     singleton_eps=0.001):
        """ Draws the storyline

        Parameters
        ----------
        Y : dict
            the height of each node in the aggregate graph G
            
        ax : axis
            matplotlib axis object to draw the visualization

        lw : float
            line width of the storylines

        link_lw : float
            line width of the links between storylines

        link_m : float
            bendiness of the links between storylines

        link_n : int
            number of segments in the links between storylines

        combine_links : Boolean
            True to aggregate links between nodes into a single averaged link

        color : dict
            color of each unique node in the storyline (can be missing nodes)

        default_color : string
            color of storylines not present in the color dictionary

        labels : dict
            labels for the unique nodes in the storyline (can be missing nodes)

        label_dx : float
            horizontal spacing between the label and the endpoint of the storyline

        Returns
        -------
        layers : dict
            the different layers (Line/PathCollections) of the visualization

        """             
        from scipy.interpolate import InterpolatedUnivariateSpline
        from matplotlib.collections import LineCollection
        
        if ax is None:
            ax = plt.gca()
        
        G = nx.Graph()
        scenes = sorted(self.scene_list)
        for s,t in zip(scenes[:-1], scenes[1:]):
            for v in set(self.scene_list[s]).intersection(self.scene_list[t]):
                G.add_edge((s,v),(t,v))
        
        for i,Gi in self.scene_list.iteritems():
            for v in Gi:
                G.add_node((i,v))
                
        C,C_inv = get_component_classes(G)
        
        nodes = []
        node_order = []
        
        # draw the interpolated nodes
        interpolators = {}
        for i,ci in enumerate(C):
            ci = sorted(ci)

            # get the control points of the segment
            P = [(np.mean(self.scene_list[j].node[v]['extent']),Y[j,v])
                 for j,v in ci]

            # singletons become two points no matter what
            if len(P) == 1:
                P = P*2

            # pack into array
            P = np.array(P)

            # get the extrema of the segment
            s,u = ci[0]
            t,v = ci[-1]
            tmin,_ = self.scene_list[s].node[u]['extent']
            _,tmax = self.scene_list[t].node[v]['extent']

            # in case this is a true singleton, slightly adjust the extrema
            if tmin == tmax:
                tmin -= singleton_eps

            # adjust the extrema of the segment
            P[0,0] = tmin
            P[-1,0] = tmax

            # create a spline interpolator with P as the control points
            x,y = P.T

            # the degree of the polynomial caps out at 3
            k = min(len(P)-1,3)
            interpolators[i] = spline = InterpolatedUnivariateSpline(x,y,k=k)

            # resample the spline interpolator to get the node points
            T = np.linspace(tmin,tmax, (len(P)-2)*50+2)
            nodes.append(zip(T,spline(T)))
            node_order.append(v)

            # draw the caps & labels
            for xv,yv,dx,extreme in [(tmin,spline(tmin),-label_dx, self.node_min[v] == s),
                                     (tmax,spline(tmax), label_dx, self.node_max[v] == t)]:
                if labels is not None:
                    ax.annotate(labels.get(v, v), (xv+dx,yv),
                                va='center', ha=('left','right')[dx < 0],
                                fontsize='x-small', zorder=3)
            
                # end caps (colored and background)
                mec = colors.get(v, default_color)
                mfc = 'white'
                m = 'o'

                if extreme:
                    mfc = mec

                ax.plot(xv,yv,m, mfc=mfc, ms=2*lw, mew=.5*lw, mec=mec, zorder=1)

        # create the line collection & add to the drawing
        nodes = LineCollection(nodes, linewidths=lw)
        nodes.set_zorder(0)
        nodes.set_color([colors.get(v, default_color)
                         for v in node_order])
        ax.add_collection(nodes)

        # draw the links
        def interpolate_node(i,v,t):
            F = interpolators.get(C_inv[i,v])
            if F:
                return F(t)
            return Y[i,v]
        
        links = []
        h = max(Y.itervalues()) - min(Y.itervalues())
        for i,Gi in self.scene_list.iteritems():
            w = np.subtract(*Gi.graph['extent'])
            for u,v,d in Gi.edges_iter(data=True):
                T = d['t']
                for t in T:
                    y = (interpolate_node(i,u,t),
                         interpolate_node(i,v,t))
                    links.append(interpolate_link(t,
                                                  max(y),
                                                  min(y),
                                                  float(w)/h*link_m,
                                                  link_n))
                    
        links = LineCollection(links, linewidths=link_lw, colors='black')
        links.set_zorder(2)
        ax.add_collection(links)

        self.nodes = nodes
        self.links = links


    def quality_metrics(self, Y=None):
        """ Measures the quality of the visualization

        Measures vertex-vertex and vertex-edge crossings.  A vertex-vertex
        crossing occurs between scenes.  A vertex-edge crossing occurs within
        scenes and is a result of a link having to travel across spatially
        adjacent vertices before connecting to the target.

        Parameters
        ----------
        Y : dict
            mapping of nodes in the aggregate graph to heights

        Returns
        -------
        Q : dict
            dictionary of quality metrics: vertex-vertex and vertex-edge crossings

        Notes
        -----
        Needs to be passed a tight layout for an accurate count of vertex-edge crossings.

        """        

        if Y is None:
            Y = self.Y
            
        # counts the number of crossings
        crossings = lambda E: pdist(E,lambda i,j: not (np.all(i < j) or np.all(j < i))).sum()
        scenes = sorted(self.scene_list)

        num_scenes = float(len(self.scene_list))
        num_edges = float(sum([d.get('weight', 1.0)
                               for G in self.scene_list.itervalues()
                               for u,v,d in G.edges_iter(data=True)]))
    
        metrics = {}
    
        # number of inter-scene crossings
        Cs = 0.0
        for i,j in zip(scenes[:-1], scenes[1:]):
            I = set(self.scene_list[i]).intersection(self.scene_list[i+1])
            if len(I):
                Cs += crossings([(Y[(i,v)], Y[(i+1,v)]) for v in I])
        metrics['vertex-vertex crossings'] = Cs/(num_scenes-1)
        
        # total height of edges / total optimal height
        H = 0.0
        for i,G in self.scene_list.iteritems():
            for u,v,d in G.edges_iter(data=True):
                H += d.get('weight', 1.0)*abs(Y[(i,u)] - Y[(i,v)] - 1)
        metrics['vertex-edge crossings'] = H/num_edges
    
        return metrics   

    def draw_grid(self, **kwargs):
        """Helper function to setup the axis ticks resulting in a nice grid for the
        storyline.
        """

        scenes = sorted(self.scene_list)
        major = [np.mean(self.scene_list[i].graph['extent'])
                 for i in scenes]
        minor = [np.mean((self.scene_list[s].graph['extent'][1],
                          self.scene_list[t].graph['extent'][0]))
                 for s,t in zip(scenes[:-1], scenes[1:])]

        self.major = major
        self.minor = minor

        ax = plt.gca()

        ax.xaxis.set_ticks(major)
        ax.xaxis.set_ticklabels(map(repr, scenes))
        ax.xaxis.set_ticks(minor, minor=True)
        ax.grid(which='minor', axis='x', **kwargs)
        ax.yaxis.set_visible(False)

    def resize_figure(self,
                      fig,
                      width=12,
                      height=None,
                      pad_left=.1,
                      pad_right=.1,
                      pad_up=.05,
                      pad_down=.05,):
        """Helper function to auto resize a figure.
        """
        # get all the points into a single array
        P = np.vstack(self.nodes.get_segments())
        
        # compute the extent of that array
        xy_extent = np.array( (P.min(axis=0),
                               P.max(axis=0)) ).T
        
        # compute the x and y widths
        dx,dy = np.diff(xy_extent, axis=1).flat
        
        # x and y limits are scaled based on the width and the padding
        pad = np.array( ((pad_left, pad_right),
                         (pad_down, pad_up)) )
        (xmin,xmax),(ymin,ymax) = M = np.array( ((-dx,dx),
                                                 (-dy,dy)) )*pad + xy_extent
        plt.xlim( xmin, xmax )
        plt.ylim( ymin, ymax )

        if height is None:
            height = -.2*np.subtract(*plt.ylim())
        fig.set_size_inches(width, height)

    def layout_and_draw(self,
                        Y=None,
                        beta=1.0,
                        cyclic=False,
                        width=12,
                        height=None,
                        order_mtd='spectral',
                        placement_mtd='align',
                        drawing_mtd='metro',
                        grid=True,
                        grid_args={},
                        pad_left=.1,
                        pad_right=.1,
                        pad_up=.05,
                        pad_down=.05,
                        **kwargs):

        """ Convienence function to layout and draw the storyline

        Parameters
        ----------
        beta : float
            weight scale of edges between scenes
            
        width : float
            width of the figure

        height : float
            height of the drawing (if none, calculated using width)

        combine_links : Boolean
            True to aggregate links between nodes into a single averaged link

        order_mtd : string
            either 'spectral' or 'dendrogram'

        placement_mtd : string
            either 'align' or 'gradient'

        drawing_mtd : string
            either 'metro' or 'organic'

        pad_left : float
            extra left margin

        pad_right : float
            extra right margin

        pad_up : float
            extra top margin

        pad_down : float
            extra bottom margin
        """        
        
        self.to_graph(norm=False, beta=beta, cyclic=cyclic)

        if Y is None:
            if order_mtd is 'spectral':
                self.order_spectral_seriation()
            elif order_mtd is 'dendrogram':
                self.coarsen()
                self.order_dendrogram_seriation()
            elif order_mtd is 'barycenter':
                print 'barycenter'
                self.order_barycenter()

            if placement_mtd is 'align':
                self.alignment_greedy_mwis(cyclic=False) # disabled b/c was causing a bug (DAG had cycles)
                Y = self.placement_network_simplex()
            elif placement_mtd is 'gradient':
                Y = self.placement_quasi_newton(regularization=True)
            elif placement_mtd is 'packed':
                y_max = max(self.Y.itervalues())
                Y = dict([(k,y_max-v)
                          for k,v in self.Y.iteritems()])
            self.Y_final = Y

        fig = plt.figure()

        if drawing_mtd == 'metro':
            self.draw_metro(Y, **kwargs)
        elif drawing_mtd == 'organic':
            self.draw_organic(Y, **kwargs)

        if grid:
            self.draw_grid(**grid_args)
        else:
            plt.axis('off')

        self.resize_figure(fig, width, height)

    def heights_to_list(self, Y):
        """Returns a dict of (i,v) -> h as a JSON compatible list of objects
        """
        return [dict(scene=i,name=v,h=h)
                for (i,v),h in Y.iteritems()]

    def to_json(self, **kwargs):
        """Creates a JSON compatible dictionary from the storyline data

        Parameters
        ----------
        kwargs : dict
            extra arguments passed in are simply copied into the return result

        Returns
        -------
        data : dict
            a JSON compatible python dictionary containing the storyline data
        """
        C,C_inv = self.get_segments()

        nodes = [dict(name=ci[0][1],
                      segments=[i for i,v in sorted(ci)])
                 for ci in C]

        scenes = dict([(i, dict(extent=Gi.graph['extent'],
                                nodes=Gi.node))
                  for i,Gi in self.scene_list.iteritems()])

        order = sorted(self.scene_list)

        links = [dict(scene=i,
                      source=u,
                      target=v,
                      t=t)
                 for i,Gi in self.scene_list.iteritems()
                 for u,v,d in sorted(Gi.edges_iter(data=True), key=lambda uvd: uvd[-1]['t'][0])
                 for t in d['t']]


        data = dict(nodes=nodes,
                    scenes=scenes,
                    order=order,
                    links=links)

        data.update(kwargs)

        return data



==> anc/sven.js <==
/* This Source Code Form is subject to the terms of the Mozilla Public
 * License, v. 2.0. If a copy of the MPL was not distributed with this
 * file, You can obtain one at http://mozilla.org/MPL/2.0/. */

// helper function to prevent lots of duplicate code in creating "reusable chart" properties
function add_property(self, properties, name, default_value, on_set) {
    self[name] = function(value) {
        if (arguments.length === 0) {
            return properties[name];
        }

        on_set(value);
        properties[name] = value;
        return self;
    };
    properties[name] = default_value;
}

// a range band scale with uneven bands
function unevenRangeBands() {

    var properties = {},                    // properties accessible outside
        scales = [],                        // array of linear scales within the bands
        range_scale = d3.scale.linear(),    // used to scale the padded bands to the desired range
        is_dirty=true;                      // set to true when properties change and scales need to be recomputed

    function self(t) {
        var domain = properties.domain,
            range = properties.range,
            pad = properties.pad;

        // when a property has changed, recompute scales and range_scale
        if (is_dirty) {
            is_dirty = false;

            // recalculate the range scales by adding padding between adjacnent bands
            for (var i=0; i < domain.length - 1; i++) {
                scales[i] = d3.scale.linear()
                    .domain([domain[i], domain[i+1]])
                    .range([domain[i] + i*pad, domain[i + 1] + i*pad]);
            }

            // scale the entire 
            range_scale
                .domain([domain[0], domain[domain.length - 1] + pad*(domain.length - 1)])
                .range(range);
        }

        // calculate the bin (fix if it hits the leftmost boundary)
        var bin = d3.bisectLeft(domain, t) - 1;
        if (bin < 0) {
            bin = 0;
        }
        return range_scale(scales[bin](t));
    }

    function make_dirty() { is_dirty = true; }
    add_property(self, properties, "domain", [0,0.5,1], make_dirty);
    add_property(self, properties, "range",  [0,1],     make_dirty);
    add_property(self, properties, "pad",    0.1,       make_dirty);

    return self;
}

d3.chart("Storyline", {

    transform : function(data) {
        var chart = this;

        chart.data = data;

        // copy the heights from the data into the scenes
        chart.data.forEach(function(d) {
            chart._scenes[d.scene].nodes[d.name].h = d.h;
        });

        // fix the referencers in the links array
        chart._links.forEach(function(d) {
            var scene = chart._scenes[d.scene];
            if (typeof d.source != "object") {
                var name = d.source;
                d.source = scene.nodes[name];
                d.source.name = name;
            }
            if (typeof d.target != "object") {
                var name = d.target;
                d.target = scene.nodes[name];
                d.target.name = name;
            }
            if (typeof d.scene != "object") {
                d.scene = chart._scenes[d.scene];
            }
        });

        // Alignment
        if (chart._align) {
            chart._align.scenes.forEach(function(s) {
                s = chart._scenes[s];
                s.offset = chart._align.h - s.nodes[chart._align.name].h;
            });

            var s_min = chart._align.scenes[0],
                s_max = chart._align.scenes[chart._align.scenes.length - 1];
            chart._order.forEach(function(d){
                if (d < s_min) {
                    chart._scenes[d].offset = chart._align.h - chart._scenes[s_min].nodes[chart._align.name].h;
                }
            });

        }
        else {
            d3.values(chart._scenes).forEach(function(s) {
                s.offset = 0;
            });            
        }

        // X & Y Scales

        // setup the domain by using the midpoint between the extent of the scenes
        var chart = this,
            domain = [];

        domain.push(chart._scenes[chart._order[0]].extent[0]);
        for (var i=0; i < chart._order.length - 1; i++) {
            var curr = chart._scenes[chart._order[i]],
                next = chart._scenes[chart._order[i+1]];
            domain.push((curr.extent[1] + next.extent[0])/2.0);
        }
        domain.push(chart._scenes[chart._order[chart._order.length - 1]].extent[1]);

        this.x
            .domain(domain)
            .pad(chart._between_scene_padding*(domain[domain.length - 1] - domain[0])/domain.length);

        var ymin = d3.min(chart._nodes, function(v) {
                return d3.min(v.segments, function(d) {
                    return chart._scenes[d].nodes[v.name].h;
                });
            }),
            ymax = d3.max(chart._nodes, function(v) {
                return d3.max(v.segments, function(d) {
                    return chart._scenes[d].nodes[v.name].h;
                });
            });

        this.y.domain([ymax,ymin]);

        chart._y2x = d3.scale.linear()
            .domain(chart.y.range())
            .range(chart.x.range());


        // compute the node and link control points
        chart._nodes.forEach(function(d) {
            d.points = chart.get_node_control_points(d);
        }); 

        chart._links.forEach(function(d) {
            d.points = chart.get_link_control_points(d);
        }); 

        return data;
    },

    initialize : function() {

        var chart = this,
            interpolate = d3.svg.line().interpolate("monotone"),
            link_interpolate = d3.svg.line().interpolate("basis");
        
        chart.x = unevenRangeBands();
        chart.y = d3.scale.linear();
        chart._between_scene_padding = 0.66;
        chart._align_speed = 500;

        chart.layer("nodes", chart.base.append("g"), {
            dataBind : function(data) {
                return this.selectAll("path").data(chart._nodes);
            },

            insert : function(data) {
                return this.append("path");
            },

            events : {

                enter : function() {
                    this.classed("node", true)
                        .on("mousedown", function(d) {
                            chart.align({
                                name: d.name,
                                scenes: d3.set(d.segments),
                                h: chart.y.invert(d3.mouse(this)[1])
                            });
                            chart.draw(chart.data);
                        })
                        .on("mouseup", function(d) {
                            chart.align(null);
                            chart.draw(chart.data);
                        });
                },

                "merge:transition" : function() {
                    this.duration(chart._align_speed)
                        .attr("d", function(v) {
                            return interpolate(v.points);
                        });
                },

                exit : function() {
                    this.remove();
                }
            }
        });

        chart.layer("links", chart.base.append("g"), {
            dataBind : function(data) {
                return this.selectAll("path").data(chart._links);
            },

            insert : function() {
                return this.append("path");
            },

            events : {
                enter : function() {
                    this.classed("link", true);
                },

                "merge:transition" : function() {
                    this.duration(chart._align_speed)
                        .attr("d", function(e) {
                            return link_interpolate(e.points);
                        });
                },

                exit : function() {

                }
            }
        });

        chart.layer("text", chart.base.append("g"), {
            dataBind : function(data) {
                return this.selectAll("text").data(chart._nodes);
            },

            insert : function() {
                return this.append("text");
            }, 

            events : {
                enter : function() {
                    this.text(function(d) {return d.name});
                },

                "merge:transition" : function() {
                    this.duration(chart._align_speed)
                        .attr("x", function(d) {
                            return d.points[0][0];
                        })
                        .attr("y", function(d) {
                            return d.points[1][1];
                        });
                },

                exit : function() {
                    this.remove();
                }
            }
        });
    },

    size : function(wh) {
        if (arguments.length === 0) {
            return this._wh;
        }

        this._wh = wh;
        var sx = wh[0]*0.05
            sy = wh[1]*0.05;
        this.x.range([0+sx,wh[0]-sx]);
        this.y.range([0+sy,wh[1]-sy]);

        return this;
    },

    pad : function(pad) {
        if (arguments.length === 0) {
            return this._between_scene_padding;
        }

        this._between_scene_padding = pad;
        return this;
    },

    nodes : function(nodes) {
        if (arguments.length === 0) {
            return this._nodes;
        }

        this._nodes = nodes;
        return this;
    },

    links : function(links) {
        if (arguments.length === 0) {
            return this._links;
        }

        this._links = links;
        return this;
    },

    scenes : function(scenes) {
        if (arguments.length === 0) {
            return this._scenes;
        }

        this._scenes = scenes;
        return this;
    },

    order : function(order) {
        if (arguments.length === 0) {
            return this._order;
        }

        this._order = order;
        return this;
    },

    align : function(align) {
        if (arguments.length === 0) {
            return this._align;
        }

        this._align = align;
        return this;
    },

    get_node_control_points : function(v) {
        var chart = this,
            points = [];
        v.segments.forEach(function(d) {
            var extent = chart._scenes[d].extent,
                h = chart._scenes[d].nodes[v.name].h;
                h += chart._scenes[d].offset;
            points.push([chart.x(extent[0]),
                         chart.y(h)]);
            points.push([chart.x(extent[1]),
                         chart.y(h)]);
        });

        // fix the endpoints based on the nodes extent
        points[0][0] = chart.x(chart._scenes[v.segments[0]].nodes[v.name].extent[0]);
        points[points.length-1][0] = chart.x(chart._scenes[v.segments[v.segments.length-1]].nodes[v.name].extent[1]);

        return points;
    },

    get_link_control_points : function(e) {
        var chart = this,
            y1 = chart.y(e.source.h + e.scene.offset),
            y2 = chart.y(e.target.h + e.scene.offset),
            x = chart.x(e.t);

        return [
                [x, y1],
                [x + 0.35*chart._y2x(Math.abs(y2 - y1)), (y1 + y2)/2.0],
                [x, y2],
            ];
    }

});

d3.chart("Nodelink", {
    initialize : function() {
        var chart = this;

        chart.graph_cache = {};

        chart.layer("links", chart.base.append("g"), {
            dataBind : function(data) {
                return this.selectAll("line").data(data.links(), function(d) {
                    return d.name;
                });
            },
            insert : function() {
                return this.append("line");
            },
            events : {
                enter : function() {
                    this.classed("link", true);
                },
                merge : function() {
                    this.style("stroke-width", function(d) {
                        return 2*Math.sqrt(d.weight)+1.0;
                    });
                },
                exit : function() {
                    this.remove();
                },
            }
        });

        chart.layer("nodes", chart.base.append("g"), {
            dataBind : function(data) {
                return this.selectAll("circle").data(data.nodes(), function(d) {
                    return d.name;
                });
            },
            insert : function() {
                return this.append("circle");
            },
            events : {
                enter : function() {
                    this.classed("node", true)
                        .attr("cx", 0)
                        .attr("cy", 0)
                        .classed("fixed", function(d){return d.fixed;})
                        .on("dblclick", chart.fix(false))
                        .call(chart._drag);
                },
                merge : function() {
                    this.attr("r", function(d) {
                        return d.radius;
                    });
                },
                exit : function() {
                    this.remove();
                },
            }
        });
    },

    transform : function(data) {
        var chart = this;

        function get(dict, name, func) {
            if (name in dict) {
                return dict[name];
            }
            return dict[name] = func(name);
        }

        function graph_element(name) {
            return {name:name,
                    weight:0.0};
        }
        
        // reset the weights of the cached elements
        d3.values(chart.graph_cache).forEach(function (d) {d.weight = 0;});

        var nodes = {},
            links = {};

        data.forEach(function(e) {
            var source = get(chart.graph_cache, e.source.name, graph_element),
                target = get(chart.graph_cache, e.target.name, graph_element);

            nodes[source.name] = source;
            nodes[target.name] = target;

            if (source.name != target.name) {
                var name = String([e.source.name, e.target.name].sort()),
                    edge = links[name] = get(chart.graph_cache, name, graph_element);

                source.weight += 1.0;
                target.weight += 1.0;
                edge.weight += 1.0;

                edge.source = source;
                edge.target = target;
            }
        });

        // setup the force simulation & run
        chart._force
            .nodes(d3.values(nodes))
            .links(d3.values(links))

        chart._force.nodes().forEach(function(d) {
             d.radius = 2*(Math.sqrt(d.weight))+5;
        });

        chart._force
            .start();

        return chart._force;
    },

    force : function(force) {
        if (arguments.length === 0) {
            return this._force;
        }

        var chart = this;
        force
            .on("tick", function() {

                chart.base.selectAll("circle")
                    .attr("cx", function(d) {return d.x;})
                    .attr("cy", function(d) {return d.y;});

                chart.base.selectAll("line")
                    .attr("x1", function(d) {return d.source.x;})
                    .attr("y1", function(d) {return d.source.y;})
                    .attr("x2", function(d) {return d.target.x;})
                    .attr("y2", function(d) {return d.target.y;});
            })
            .linkDistance(function(d) {
                return 2.0*(d.source.radius + d.target.radius);
            });

        this._force = force;
        this._drag = force.drag()
            .on("dragstart", chart.fix(true));

        return this;
    },

    fix : function(fixed) {
        if (arguments.length == 0) {
            return function(d) {
                d3.select(this).classed("fixed", d.fixed);
            }
        }
        else {
            return function(d) {
                d3.select(this).classed("fixed", d.fixed = fixed);
            };
        }
    },

    size : function(size) {
        if (arguments.length === 0) {
            return this._force.size();
        }

        this._force.size(size);
        return this;
    },

});

// clears all highlights after mouseout
function clear_highlight_behavior(selection, event, classname) {
    selection
        .on(event, function(d){
            d3.selectAll("."+classname)
                .classed(classname, false);
        });
}

// highlights all elements in the document that have the same name as the selected node
function node_highlight_behavior(selection, event, classname) {
    selection
        .on(event, function(d) {
            d3.selectAll(".node")
                .classed(classname, function(e) {
                    return d.name === e.name;
                });
        })
}

function ego_highlight_behavior(selection, event, classname) {
    selection
        .on(event, function(d){
            d3.selectAll(".link")
                .classed(classname, function(e){
                    return d.name === e.source.name || d.name === e.target.name;
                });
        });
}

d3.chart("IntegratedStoryline", {
    initialize : function() {

        var chart = this,
            color = d3.scale.category10();

        chart._highlight = "highlighted";

        function get_color(d) {
            var cmap = chart._storyline_data.colors;
            if (d.name in cmap) {
                return color(cmap[d.name]);
            }
            return "lightgray";
        }

        chart.storyline = chart.base.append("svg")
            .chart("Storyline");

        chart.storyline.base.append("g")
            .append("rect")
                    .attr("id", "timewindow")
                    .style("fill", "none")
                    .style("stroke", "black")
                    .style("stroke-dasharray", "5,5");

        chart.nodelink = chart.base.append("svg")
            .chart("Nodelink")
                .force(d3.layout.force().charge(-350));

        // brush stuff
        function brush() {
            var extent = chart.brush.extent(),
                tmin = d3.min(extent),
                tmax = d3.max(extent);
            
            chart.nodelink.draw(chart.storyline.links().filter(function(e) {
                var t = e.points[0][0];
                return tmin < t && t < tmax;
            }));

            d3.select("#timewindow")
                .attr("x", tmin)
                .attr("y", 0)
                .attr("width", tmax-tmin)
                .attr("height", chart._size[1]);
        }

        chart.brush = d3.svg.brush()
            .on("brush", brush);

        // add the brush to the DOM
        chart.brush_height = 25,
        chart.brush_svg = chart.base.append("svg");
        chart.brush_group = chart.brush_svg.append("g");

        // add in linking between views & color the shapes appropriately
        chart.nodelink.layer("nodes").on("enter", function() {
            this
                .call(node_highlight_behavior, "mouseover.node", chart._highlight)
                .call(ego_highlight_behavior, "mouseover.ego", chart._highlight)
                .call(clear_highlight_behavior, "mouseout", chart._highlight)
                .style("fill", get_color);
        });

        chart.storyline.layer("nodes").on("enter", function() {
            this
                .call(node_highlight_behavior, "mouseover.node", chart._highlight)
                .call(ego_highlight_behavior, "mouseover.ego", chart._highlight)
                .call(clear_highlight_behavior, "mouseout", chart._highlight)
                .style("stroke", get_color);
        });        

        chart.attach("storyline", chart.storyline);

        chart.size([1600,600]);

    },

    highlight : function(highlight) {
        if (arguments.length === 0) {
            return this._highlight;
        }

        this._highlight = highlight;
        return this;
    },

    storyline_data : function(_storyline_data) {

        if (arguments.length === 0) {
            return this._storyline_data;
        }

        this.storyline
            .nodes(_storyline_data.nodes)
            .links(_storyline_data.links)
            .order(_storyline_data.order)
            .scenes(_storyline_data.scenes);

        this._storyline_data = _storyline_data;
        return this;
    },

    size : function(size) {
        if (arguments.length === 0) {
            return this._size;
        }

        var chart = this,
            w = size[0],
            h = size[1];

        chart.storyline.base            
            .attr("width", w)
            .attr("height", h);
        chart.storyline.size(size);

        chart.nodelink.base            
            .attr("width", h)
            .attr("height", h);
        chart.nodelink.size([h,h]);

        chart.brush_svg
            .attr("width", w)
            .attr("height", chart.brush_height);

        chart.brush
            .x(d3.scale.linear()
                .domain([0,w])
                .range([0,w]))
            .extent([w/3.0, 2.0*w/3.0]);

        chart.brush_group
            .call(chart.brush)

        chart.brush_group.selectAll("rect")
            .attr("height", chart.brush_height);

        this._size = size;
        return this;
    }

});


==> anc/two_gentlemen_of_verona_storyline.json <==
{"colors": {"DUKE": 0, "LAUNCE": 1, "JULIA": 2, "VALENTINE": 3, "HOST": 4, "PROTEUS": 5, "LUCETTA": 6, "SPEED": 7, "SILVIA": 8, "THURIO": 9}, "links": [{"source": "VALENTINE", "target": "VALENTINE", "scene": 0, "t": 247}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 0, "t": 257}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 0, "t": 266}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 0, "t": 269}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 0, "t": 273}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 0, "t": 275}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 0, "t": 283}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 0, "t": 285}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 0, "t": 289}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 0, "t": 302}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 0, "t": 308}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 0, "t": 311}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 0, "t": 265}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 0, "t": 267}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 0, "t": 271}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 0, "t": 274}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 0, "t": 276}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 0, "t": 284}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 0, "t": 286}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 0, "t": 292}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 0, "t": 303}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 0, "t": 309}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 321}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 323}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 327}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 330}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 333}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 335}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 337}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 346}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 348}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 354}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 356}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 360}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 364}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 366}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 370}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 374}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 376}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 380}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 382}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 386}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 388}, {"source": "SPEED", "target": "PROTEUS", "scene": 0, "t": 397}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 322}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 325}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 329}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 332}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 334}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 336}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 340}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 347}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 353}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 355}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 359}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 363}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 365}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 369}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 373}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 375}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 379}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 381}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 385}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 387}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 396}, {"source": "PROTEUS", "target": "SPEED", "scene": 0, "t": 402}, {"source": "JULIA", "target": "JULIA", "scene": 0, "t": 417}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 419}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 423}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 426}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 429}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 431}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 433}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 437}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 439}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 442}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 444}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 446}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 448}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 450}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 452}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 454}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 464}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 466}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 487}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 489}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 493}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 495}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 497}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 499}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 502}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 506}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 508}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 510}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 513}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 516}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 518}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 522}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 527}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 558}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 561}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 563}, {"source": "LUCETTA", "target": "JULIA", "scene": 0, "t": 566}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 420}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 425}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 428}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 430}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 432}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 436}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 438}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 441}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 443}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 445}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 447}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 449}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 451}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 453}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 457}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 465}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 467}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 488}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 492}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 494}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 496}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 498}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 501}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 504}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 507}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 509}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 511}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 515}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 517}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 521}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 523}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 529}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 560}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 562}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 565}, {"source": "JULIA", "target": "LUCETTA", "scene": 0, "t": 568}, {"source": "ANTONIO", "target": "ANTONIO", "scene": 0, "t": 578}, {"source": "PANTHINO", "target": "ANTONIO", "scene": 0, "t": 580}, {"source": "PANTHINO", "target": "ANTONIO", "scene": 0, "t": 582}, {"source": "PANTHINO", "target": "ANTONIO", "scene": 0, "t": 603}, {"source": "PANTHINO", "target": "ANTONIO", "scene": 0, "t": 607}, {"source": "PANTHINO", "target": "ANTONIO", "scene": 0, "t": 617}, {"source": "ANTONIO", "target": "PANTHINO", "scene": 0, "t": 581}, {"source": "ANTONIO", "target": "PANTHINO", "scene": 0, "t": 595}, {"source": "ANTONIO", "target": "PANTHINO", "scene": 0, "t": 606}, {"source": "ANTONIO", "target": "PANTHINO", "scene": 0, "t": 612}, {"source": "ANTONIO", "target": "PANTHINO", "scene": 0, "t": 621}, {"source": "PROTEUS", "target": "ANTONIO", "scene": 0, "t": 626}, {"source": "PROTEUS", "target": "ANTONIO", "scene": 0, "t": 633}, {"source": "PROTEUS", "target": "ANTONIO", "scene": 0, "t": 637}, {"source": "PROTEUS", "target": "ANTONIO", "scene": 0, "t": 642}, {"source": "PROTEUS", "target": "ANTONIO", "scene": 0, "t": 653}, {"source": "PROTEUS", "target": "ANTONIO", "scene": 0, "t": 660}, {"source": "ANTONIO", "target": "PROTEUS", "scene": 0, "t": 632}, {"source": "ANTONIO", "target": "PROTEUS", "scene": 0, "t": 636}, {"source": "ANTONIO", "target": "PROTEUS", "scene": 0, "t": 641}, {"source": "ANTONIO", "target": "PROTEUS", "scene": 0, "t": 644}, {"source": "ANTONIO", "target": "PROTEUS", "scene": 0, "t": 655}, {"source": "PANTHINO", "target": "PROTEUS", "scene": 0, "t": 673}, {"source": "PROTEUS", "target": "PANTHINO", "scene": 0, "t": 675}, {"source": "SPEED", "target": "SPEED", "scene": 1, "t": 690}, {"source": "SPEED", "target": "SPEED", "scene": 1, "t": 1250}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 691}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 693}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 697}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 699}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 701}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 703}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 705}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 728}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 730}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 738}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 740}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 742}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 746}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 748}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 750}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 755}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 759}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 761}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 763}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 766}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 772}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 778}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 785}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 787}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 791}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 793}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 800}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 806}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 823}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 844}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 846}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 848}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 850}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 852}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 855}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 858}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 860}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 862}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 872}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 1013}, {"source": "VALENTINE", "target": "SPEED", "scene": 1, "t": 1015}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 692}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 696}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 698}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 700}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 702}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 704}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 706}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 729}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 731}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 739}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 741}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 745}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 747}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 749}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 752}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 756}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 760}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 762}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 765}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 767}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 773}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 781}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 786}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 790}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 792}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 798}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 801}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 845}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 847}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 849}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 851}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 853}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 856}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 859}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 861}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 863}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 873}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 1012}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 1014}, {"source": "SPEED", "target": "VALENTINE", "scene": 1, "t": 1016}, {"source": "SILVIA", "target": "SPEED", "scene": 1, "t": 803}, {"source": "SILVIA", "target": "SPEED", "scene": 1, "t": 1017}, {"source": "SPEED", "target": "SILVIA", "scene": 1, "t": 804}, {"source": "SPEED", "target": "SILVIA", "scene": 1, "t": 822}, {"source": "SPEED", "target": "SILVIA", "scene": 1, "t": 837}, {"source": "SILVIA", "target": "VALENTINE", "scene": 1, "t": 810}, {"source": "SILVIA", "target": "VALENTINE", "scene": 1, "t": 814}, {"source": "SILVIA", "target": "VALENTINE", "scene": 1, "t": 818}, {"source": "SILVIA", "target": "VALENTINE", "scene": 1, "t": 824}, {"source": "SILVIA", "target": "VALENTINE", "scene": 1, "t": 828}, {"source": "SILVIA", "target": "VALENTINE", "scene": 1, "t": 832}, {"source": "SILVIA", "target": "VALENTINE", "scene": 1, "t": 835}, {"source": "SILVIA", "target": "VALENTINE", "scene": 1, "t": 1040}, {"source": "SILVIA", "target": "VALENTINE", "scene": 1, "t": 1043}, {"source": "SILVIA", "target": "VALENTINE", "scene": 1, "t": 1060}, {"source": "SILVIA", "target": "VALENTINE", "scene": 1, "t": 1103}, {"source": "SILVIA", "target": "VALENTINE", "scene": 1, "t": 1106}, {"source": "SILVIA", "target": "VALENTINE", "scene": 1, "t": 1115}, {"source": "SILVIA", "target": "VALENTINE", "scene": 1, "t": 1118}, {"source": "SILVIA", "target": "VALENTINE", "scene": 1, "t": 1122}, {"source": "VALENTINE", "target": "SILVIA", "scene": 1, "t": 811}, {"source": "VALENTINE", "target": "SILVIA", "scene": 1, "t": 815}, {"source": "VALENTINE", "target": "SILVIA", "scene": 1, "t": 827}, {"source": "VALENTINE", "target": "SILVIA", "scene": 1, "t": 831}, {"source": "VALENTINE", "target": "SILVIA", "scene": 1, "t": 834}, {"source": "VALENTINE", "target": "SILVIA", "scene": 1, "t": 1011}, {"source": "VALENTINE", "target": "SILVIA", "scene": 1, "t": 1018}, {"source": "VALENTINE", "target": "SILVIA", "scene": 1, "t": 1033}, {"source": "VALENTINE", "target": "SILVIA", "scene": 1, "t": 1042}, {"source": "VALENTINE", "target": "SILVIA", "scene": 1, "t": 1044}, {"source": "VALENTINE", "target": "SILVIA", "scene": 1, "t": 1105}, {"source": "VALENTINE", "target": "SILVIA", "scene": 1, "t": 1108}, {"source": "VALENTINE", "target": "SILVIA", "scene": 1, "t": 1116}, {"source": "VALENTINE", "target": "SILVIA", "scene": 1, "t": 1120}, {"source": "PROTEUS", "target": "PROTEUS", "scene": 1, "t": 888}, {"source": "PROTEUS", "target": "PROTEUS", "scene": 1, "t": 1316}, {"source": "JULIA", "target": "PROTEUS", "scene": 1, "t": 889}, {"source": "JULIA", "target": "PROTEUS", "scene": 1, "t": 891}, {"source": "JULIA", "target": "PROTEUS", "scene": 1, "t": 895}, {"source": "PROTEUS", "target": "JULIA", "scene": 1, "t": 890}, {"source": "PROTEUS", "target": "JULIA", "scene": 1, "t": 894}, {"source": "PROTEUS", "target": "JULIA", "scene": 1, "t": 896}, {"source": "PANTHINO", "target": "PROTEUS", "scene": 1, "t": 911}, {"source": "PROTEUS", "target": "PANTHINO", "scene": 1, "t": 912}, {"source": "LAUNCE", "target": "LAUNCE", "scene": 1, "t": 923}, {"source": "PANTHINO", "target": "LAUNCE", "scene": 1, "t": 971}, {"source": "PANTHINO", "target": "LAUNCE", "scene": 1, "t": 979}, {"source": "PANTHINO", "target": "LAUNCE", "scene": 1, "t": 981}, {"source": "PANTHINO", "target": "LAUNCE", "scene": 1, "t": 988}, {"source": "PANTHINO", "target": "LAUNCE", "scene": 1, "t": 990}, {"source": "PANTHINO", "target": "LAUNCE", "scene": 1, "t": 997}, {"source": "PANTHINO", "target": "LAUNCE", "scene": 1, "t": 999}, {"source": "LAUNCE", "target": "PANTHINO", "scene": 1, "t": 977}, {"source": "LAUNCE", "target": "PANTHINO", "scene": 1, "t": 980}, {"source": "LAUNCE", "target": "PANTHINO", "scene": 1, "t": 987}, {"source": "LAUNCE", "target": "PANTHINO", "scene": 1, "t": 989}, {"source": "LAUNCE", "target": "PANTHINO", "scene": 1, "t": 991}, {"source": "LAUNCE", "target": "PANTHINO", "scene": 1, "t": 998}, {"source": "LAUNCE", "target": "PANTHINO", "scene": 1, "t": 1000}, {"source": "SILVIA", "target": "SILVIA", "scene": 1, "t": 1010}, {"source": "THURIO", "target": "VALENTINE", "scene": 1, "t": 1019}, {"source": "THURIO", "target": "VALENTINE", "scene": 1, "t": 1021}, {"source": "THURIO", "target": "VALENTINE", "scene": 1, "t": 1023}, {"source": "THURIO", "target": "VALENTINE", "scene": 1, "t": 1025}, {"source": "THURIO", "target": "VALENTINE", "scene": 1, "t": 1027}, {"source": "THURIO", "target": "VALENTINE", "scene": 1, "t": 1029}, {"source": "THURIO", "target": "VALENTINE", "scene": 1, "t": 1031}, {"source": "THURIO", "target": "VALENTINE", "scene": 1, "t": 1034}, {"source": "THURIO", "target": "VALENTINE", "scene": 1, "t": 1038}, {"source": "THURIO", "target": "VALENTINE", "scene": 1, "t": 1049}, {"source": "THURIO", "target": "VALENTINE", "scene": 1, "t": 1109}, {"source": "VALENTINE", "target": "THURIO", "scene": 1, "t": 1020}, {"source": "VALENTINE", "target": "THURIO", "scene": 1, "t": 1022}, {"source": "VALENTINE", "target": "THURIO", "scene": 1, "t": 1024}, {"source": "VALENTINE", "target": "THURIO", "scene": 1, "t": 1026}, {"source": "VALENTINE", "target": "THURIO", "scene": 1, "t": 1028}, {"source": "VALENTINE", "target": "THURIO", "scene": 1, "t": 1030}, {"source": "VALENTINE", "target": "THURIO", "scene": 1, "t": 1037}, {"source": "VALENTINE", "target": "THURIO", "scene": 1, "t": 1039}, {"source": "VALENTINE", "target": "THURIO", "scene": 1, "t": 1052}, {"source": "VALENTINE", "target": "THURIO", "scene": 1, "t": 1110}, {"source": "SILVIA", "target": "THURIO", "scene": 1, "t": 1032}, {"source": "SILVIA", "target": "THURIO", "scene": 1, "t": 1137}, {"source": "DUKE", "target": "SILVIA", "scene": 1, "t": 1061}, {"source": "VALENTINE", "target": "DUKE", "scene": 1, "t": 1065}, {"source": "VALENTINE", "target": "DUKE", "scene": 1, "t": 1068}, {"source": "VALENTINE", "target": "DUKE", "scene": 1, "t": 1072}, {"source": "VALENTINE", "target": "DUKE", "scene": 1, "t": 1075}, {"source": "VALENTINE", "target": "DUKE", "scene": 1, "t": 1095}, {"source": "VALENTINE", "target": "DUKE", "scene": 1, "t": 1100}, {"source": "DUKE", "target": "VALENTINE", "scene": 1, "t": 1067}, {"source": "DUKE", "target": "VALENTINE", "scene": 1, "t": 1071}, {"source": "DUKE", "target": "VALENTINE", "scene": 1, "t": 1074}, {"source": "DUKE", "target": "VALENTINE", "scene": 1, "t": 1088}, {"source": "DUKE", "target": "VALENTINE", "scene": 1, "t": 1096}, {"source": "PROTEUS", "target": "SILVIA", "scene": 1, "t": 1123}, {"source": "PROTEUS", "target": "SILVIA", "scene": 1, "t": 1130}, {"source": "PROTEUS", "target": "SILVIA", "scene": 1, "t": 1132}, {"source": "PROTEUS", "target": "SILVIA", "scene": 1, "t": 1141}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 1, "t": 1125}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 1, "t": 1143}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 1, "t": 1145}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 1, "t": 1147}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 1, "t": 1150}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 1, "t": 1167}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 1, "t": 1169}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 1, "t": 1171}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 1, "t": 1174}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 1, "t": 1178}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 1, "t": 1181}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 1, "t": 1189}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 1, "t": 1193}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 1, "t": 1204}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 1, "t": 1216}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 1, "t": 1127}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 1, "t": 1144}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 1, "t": 1146}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 1, "t": 1148}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 1, "t": 1165}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 1, "t": 1168}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 1, "t": 1170}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 1, "t": 1172}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 1, "t": 1177}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 1, "t": 1180}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 1, "t": 1188}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 1, "t": 1192}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 1, "t": 1203}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 1, "t": 1212}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 1, "t": 1217}, {"source": "SILVIA", "target": "PROTEUS", "scene": 1, "t": 1128}, {"source": "SILVIA", "target": "PROTEUS", "scene": 1, "t": 1131}, {"source": "THURIO", "target": "PROTEUS", "scene": 1, "t": 1136}, {"source": "LAUNCE", "target": "SPEED", "scene": 1, "t": 1251}, {"source": "LAUNCE", "target": "SPEED", "scene": 1, "t": 1263}, {"source": "LAUNCE", "target": "SPEED", "scene": 1, "t": 1266}, {"source": "LAUNCE", "target": "SPEED", "scene": 1, "t": 1268}, {"source": "LAUNCE", "target": "SPEED", "scene": 1, "t": 1270}, {"source": "LAUNCE", "target": "SPEED", "scene": 1, "t": 1272}, {"source": "LAUNCE", "target": "SPEED", "scene": 1, "t": 1276}, {"source": "LAUNCE", "target": "SPEED", "scene": 1, "t": 1279}, {"source": "LAUNCE", "target": "SPEED", "scene": 1, "t": 1282}, {"source": "LAUNCE", "target": "SPEED", "scene": 1, "t": 1284}, {"source": "LAUNCE", "target": "SPEED", "scene": 1, "t": 1288}, {"source": "LAUNCE", "target": "SPEED", "scene": 1, "t": 1292}, {"source": "LAUNCE", "target": "SPEED", "scene": 1, "t": 1294}, {"source": "LAUNCE", "target": "SPEED", "scene": 1, "t": 1296}, {"source": "LAUNCE", "target": "SPEED", "scene": 1, "t": 1298}, {"source": "LAUNCE", "target": "SPEED", "scene": 1, "t": 1303}, {"source": "SPEED", "target": "LAUNCE", "scene": 1, "t": 1258}, {"source": "SPEED", "target": "LAUNCE", "scene": 1, "t": 1265}, {"source": "SPEED", "target": "LAUNCE", "scene": 1, "t": 1267}, {"source": "SPEED", "target": "LAUNCE", "scene": 1, "t": 1269}, {"source": "SPEED", "target": "LAUNCE", "scene": 1, "t": 1271}, {"source": "SPEED", "target": "LAUNCE", "scene": 1, "t": 1275}, {"source": "SPEED", "target": "LAUNCE", "scene": 1, "t": 1278}, {"source": "SPEED", "target": "LAUNCE", "scene": 1, "t": 1281}, {"source": "SPEED", "target": "LAUNCE", "scene": 1, "t": 1283}, {"source": "SPEED", "target": "LAUNCE", "scene": 1, "t": 1287}, {"source": "SPEED", "target": "LAUNCE", "scene": 1, "t": 1290}, {"source": "SPEED", "target": "LAUNCE", "scene": 1, "t": 1293}, {"source": "SPEED", "target": "LAUNCE", "scene": 1, "t": 1295}, {"source": "SPEED", "target": "LAUNCE", "scene": 1, "t": 1297}, {"source": "SPEED", "target": "LAUNCE", "scene": 1, "t": 1302}, {"source": "SPEED", "target": "LAUNCE", "scene": 1, "t": 1306}, {"source": "JULIA", "target": "JULIA", "scene": 1, "t": 1368}, {"source": "LUCETTA", "target": "JULIA", "scene": 1, "t": 1375}, {"source": "LUCETTA", "target": "JULIA", "scene": 1, "t": 1381}, {"source": "LUCETTA", "target": "JULIA", "scene": 1, "t": 1388}, {"source": "LUCETTA", "target": "JULIA", "scene": 1, "t": 1406}, {"source": "LUCETTA", "target": "JULIA", "scene": 1, "t": 1411}, {"source": "LUCETTA", "target": "JULIA", "scene": 1, "t": 1416}, {"source": "LUCETTA", "target": "JULIA", "scene": 1, "t": 1420}, {"source": "LUCETTA", "target": "JULIA", "scene": 1, "t": 1422}, {"source": "LUCETTA", "target": "JULIA", "scene": 1, "t": 1429}, {"source": "LUCETTA", "target": "JULIA", "scene": 1, "t": 1431}, {"source": "LUCETTA", "target": "JULIA", "scene": 1, "t": 1439}, {"source": "LUCETTA", "target": "JULIA", "scene": 1, "t": 1446}, {"source": "JULIA", "target": "LUCETTA", "scene": 1, "t": 1376}, {"source": "JULIA", "target": "LUCETTA", "scene": 1, "t": 1382}, {"source": "JULIA", "target": "LUCETTA", "scene": 1, "t": 1391}, {"source": "JULIA", "target": "LUCETTA", "scene": 1, "t": 1407}, {"source": "JULIA", "target": "LUCETTA", "scene": 1, "t": 1412}, {"source": "JULIA", "target": "LUCETTA", "scene": 1, "t": 1417}, {"source": "JULIA", "target": "LUCETTA", "scene": 1, "t": 1421}, {"source": "JULIA", "target": "LUCETTA", "scene": 1, "t": 1424}, {"source": "JULIA", "target": "LUCETTA", "scene": 1, "t": 1430}, {"source": "JULIA", "target": "LUCETTA", "scene": 1, "t": 1435}, {"source": "JULIA", "target": "LUCETTA", "scene": 1, "t": 1440}, {"source": "JULIA", "target": "LUCETTA", "scene": 1, "t": 1447}, {"source": "DUKE", "target": "DUKE", "scene": 2, "t": 1471}, {"source": "DUKE", "target": "DUKE", "scene": 2, "t": 1888}, {"source": "PROTEUS", "target": "DUKE", "scene": 2, "t": 1474}, {"source": "PROTEUS", "target": "DUKE", "scene": 2, "t": 1508}, {"source": "PROTEUS", "target": "DUKE", "scene": 2, "t": 1520}, {"source": "PROTEUS", "target": "DUKE", "scene": 2, "t": 1903}, {"source": "PROTEUS", "target": "DUKE", "scene": 2, "t": 1905}, {"source": "PROTEUS", "target": "DUKE", "scene": 2, "t": 1910}, {"source": "PROTEUS", "target": "DUKE", "scene": 2, "t": 1914}, {"source": "PROTEUS", "target": "DUKE", "scene": 2, "t": 1917}, {"source": "PROTEUS", "target": "DUKE", "scene": 2, "t": 1921}, {"source": "PROTEUS", "target": "DUKE", "scene": 2, "t": 1925}, {"source": "PROTEUS", "target": "DUKE", "scene": 2, "t": 1929}, {"source": "PROTEUS", "target": "DUKE", "scene": 2, "t": 1936}, {"source": "PROTEUS", "target": "DUKE", "scene": 2, "t": 1956}, {"source": "PROTEUS", "target": "DUKE", "scene": 2, "t": 1963}, {"source": "PROTEUS", "target": "DUKE", "scene": 2, "t": 1986}, {"source": "DUKE", "target": "PROTEUS", "scene": 2, "t": 1492}, {"source": "DUKE", "target": "PROTEUS", "scene": 2, "t": 1518}, {"source": "DUKE", "target": "PROTEUS", "scene": 2, "t": 1524}, {"source": "DUKE", "target": "PROTEUS", "scene": 2, "t": 1904}, {"source": "DUKE", "target": "PROTEUS", "scene": 2, "t": 1906}, {"source": "DUKE", "target": "PROTEUS", "scene": 2, "t": 1912}, {"source": "DUKE", "target": "PROTEUS", "scene": 2, "t": 1915}, {"source": "DUKE", "target": "PROTEUS", "scene": 2, "t": 1918}, {"source": "DUKE", "target": "PROTEUS", "scene": 2, "t": 1924}, {"source": "DUKE", "target": "PROTEUS", "scene": 2, "t": 1928}, {"source": "DUKE", "target": "PROTEUS", "scene": 2, "t": 1932}, {"source": "DUKE", "target": "PROTEUS", "scene": 2, "t": 1961}, {"source": "DUKE", "target": "PROTEUS", "scene": 2, "t": 1978}, {"source": "DUKE", "target": "PROTEUS", "scene": 2, "t": 1988}, {"source": "VALENTINE", "target": "DUKE", "scene": 2, "t": 1525}, {"source": "VALENTINE", "target": "DUKE", "scene": 2, "t": 1529}, {"source": "VALENTINE", "target": "DUKE", "scene": 2, "t": 1536}, {"source": "VALENTINE", "target": "DUKE", "scene": 2, "t": 1553}, {"source": "VALENTINE", "target": "DUKE", "scene": 2, "t": 1562}, {"source": "VALENTINE", "target": "DUKE", "scene": 2, "t": 1566}, {"source": "VALENTINE", "target": "DUKE", "scene": 2, "t": 1583}, {"source": "VALENTINE", "target": "DUKE", "scene": 2, "t": 1586}, {"source": "VALENTINE", "target": "DUKE", "scene": 2, "t": 1590}, {"source": "VALENTINE", "target": "DUKE", "scene": 2, "t": 1596}, {"source": "VALENTINE", "target": "DUKE", "scene": 2, "t": 1599}, {"source": "VALENTINE", "target": "DUKE", "scene": 2, "t": 1602}, {"source": "VALENTINE", "target": "DUKE", "scene": 2, "t": 1605}, {"source": "VALENTINE", "target": "DUKE", "scene": 2, "t": 1608}, {"source": "VALENTINE", "target": "DUKE", "scene": 2, "t": 1644}, {"source": "DUKE", "target": "VALENTINE", "scene": 2, "t": 1528}, {"source": "DUKE", "target": "VALENTINE", "scene": 2, "t": 1531}, {"source": "DUKE", "target": "VALENTINE", "scene": 2, "t": 1541}, {"source": "DUKE", "target": "VALENTINE", "scene": 2, "t": 1554}, {"source": "DUKE", "target": "VALENTINE", "scene": 2, "t": 1565}, {"source": "DUKE", "target": "VALENTINE", "scene": 2, "t": 1579}, {"source": "DUKE", "target": "VALENTINE", "scene": 2, "t": 1584}, {"source": "DUKE", "target": "VALENTINE", "scene": 2, "t": 1587}, {"source": "DUKE", "target": "VALENTINE", "scene": 2, "t": 1594}, {"source": "DUKE", "target": "VALENTINE", "scene": 2, "t": 1597}, {"source": "DUKE", "target": "VALENTINE", "scene": 2, "t": 1600}, {"source": "DUKE", "target": "VALENTINE", "scene": 2, "t": 1604}, {"source": "DUKE", "target": "VALENTINE", "scene": 2, "t": 1606}, {"source": "DUKE", "target": "VALENTINE", "scene": 2, "t": 1609}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 2, "t": 1665}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 2, "t": 1673}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 2, "t": 1675}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 2, "t": 1685}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 2, "t": 1688}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 2, "t": 1691}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 2, "t": 1700}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 2, "t": 1719}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 2, "t": 1737}, {"source": "LAUNCE", "target": "PROTEUS", "scene": 2, "t": 1666}, {"source": "LAUNCE", "target": "PROTEUS", "scene": 2, "t": 1668}, {"source": "LAUNCE", "target": "PROTEUS", "scene": 2, "t": 1679}, {"source": "LAUNCE", "target": "PROTEUS", "scene": 2, "t": 1681}, {"source": "PROTEUS", "target": "LAUNCE", "scene": 2, "t": 1667}, {"source": "PROTEUS", "target": "LAUNCE", "scene": 2, "t": 1671}, {"source": "PROTEUS", "target": "LAUNCE", "scene": 2, "t": 1678}, {"source": "PROTEUS", "target": "LAUNCE", "scene": 2, "t": 1680}, {"source": "PROTEUS", "target": "LAUNCE", "scene": 2, "t": 1682}, {"source": "PROTEUS", "target": "LAUNCE", "scene": 2, "t": 1695}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 2, "t": 1672}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 2, "t": 1674}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 2, "t": 1676}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 2, "t": 1683}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 2, "t": 1687}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 2, "t": 1689}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 2, "t": 1692}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 2, "t": 1697}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 2, "t": 1715}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 2, "t": 1735}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 2, "t": 1738}, {"source": "LAUNCE", "target": "VALENTINE", "scene": 2, "t": 1677}, {"source": "LAUNCE", "target": "VALENTINE", "scene": 2, "t": 1694}, {"source": "LAUNCE", "target": "VALENTINE", "scene": 2, "t": 1740}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1768}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1770}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1773}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1775}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1777}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1779}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1783}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1787}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1789}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1793}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1795}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1799}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1802}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1806}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1809}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1811}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1816}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1818}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1820}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1826}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1830}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1832}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1834}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1838}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1844}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1849}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1856}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1858}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1862}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1866}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1870}, {"source": "SPEED", "target": "LAUNCE", "scene": 2, "t": 1873}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1769}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1772}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1774}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1776}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1778}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1780}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1784}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1788}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1790}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1794}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1796}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1800}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1803}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1807}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1810}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1814}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1817}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1819}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1821}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1827}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1831}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1833}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1835}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1839}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1846}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1850}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1857}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1859}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1863}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1867}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1871}, {"source": "LAUNCE", "target": "SPEED", "scene": 2, "t": 1875}, {"source": "THURIO", "target": "DUKE", "scene": 2, "t": 1890}, {"source": "THURIO", "target": "DUKE", "scene": 2, "t": 1979}, {"source": "DUKE", "target": "THURIO", "scene": 2, "t": 1893}, {"source": "DUKE", "target": "THURIO", "scene": 2, "t": 1946}, {"source": "DUKE", "target": "THURIO", "scene": 2, "t": 1985}, {"source": "THURIO", "target": "PROTEUS", "scene": 2, "t": 1941}, {"source": "FIRST OUTLAW", "target": "FIRST OUTLAW", "scene": 3, "t": 2003}, {"source": "SECOND OUTLAW", "target": "FIRST OUTLAW", "scene": 3, "t": 2004}, {"source": "SECOND OUTLAW", "target": "FIRST OUTLAW", "scene": 3, "t": 2014}, {"source": "SECOND OUTLAW", "target": "FIRST OUTLAW", "scene": 3, "t": 2064}, {"source": "SECOND OUTLAW", "target": "FIRST OUTLAW", "scene": 3, "t": 2074}, {"source": "THIRD OUTLAW", "target": "SECOND OUTLAW", "scene": 3, "t": 2008}, {"source": "THIRD OUTLAW", "target": "SECOND OUTLAW", "scene": 3, "t": 2015}, {"source": "THIRD OUTLAW", "target": "SECOND OUTLAW", "scene": 3, "t": 2069}, {"source": "SPEED", "target": "THIRD OUTLAW", "scene": 3, "t": 2010}, {"source": "VALENTINE", "target": "SPEED", "scene": 3, "t": 2012}, {"source": "VALENTINE", "target": "SPEED", "scene": 3, "t": 2046}, {"source": "FIRST OUTLAW", "target": "VALENTINE", "scene": 3, "t": 2013}, {"source": "FIRST OUTLAW", "target": "VALENTINE", "scene": 3, "t": 2023}, {"source": "FIRST OUTLAW", "target": "VALENTINE", "scene": 3, "t": 2028}, {"source": "FIRST OUTLAW", "target": "VALENTINE", "scene": 3, "t": 2035}, {"source": "VALENTINE", "target": "THIRD OUTLAW", "scene": 3, "t": 2016}, {"source": "VALENTINE", "target": "THIRD OUTLAW", "scene": 3, "t": 2026}, {"source": "SECOND OUTLAW", "target": "VALENTINE", "scene": 3, "t": 2021}, {"source": "SECOND OUTLAW", "target": "VALENTINE", "scene": 3, "t": 2030}, {"source": "SECOND OUTLAW", "target": "VALENTINE", "scene": 3, "t": 2038}, {"source": "SECOND OUTLAW", "target": "VALENTINE", "scene": 3, "t": 2047}, {"source": "VALENTINE", "target": "SECOND OUTLAW", "scene": 3, "t": 2022}, {"source": "VALENTINE", "target": "SECOND OUTLAW", "scene": 3, "t": 2031}, {"source": "VALENTINE", "target": "SECOND OUTLAW", "scene": 3, "t": 2039}, {"source": "VALENTINE", "target": "SECOND OUTLAW", "scene": 3, "t": 2048}, {"source": "VALENTINE", "target": "SECOND OUTLAW", "scene": 3, "t": 2076}, {"source": "VALENTINE", "target": "FIRST OUTLAW", "scene": 3, "t": 2024}, {"source": "VALENTINE", "target": "FIRST OUTLAW", "scene": 3, "t": 2029}, {"source": "VALENTINE", "target": "FIRST OUTLAW", "scene": 3, "t": 2037}, {"source": "THIRD OUTLAW", "target": "VALENTINE", "scene": 3, "t": 2025}, {"source": "THIRD OUTLAW", "target": "VALENTINE", "scene": 3, "t": 2041}, {"source": "THIRD OUTLAW", "target": "VALENTINE", "scene": 3, "t": 2049}, {"source": "THIRD OUTLAW", "target": "VALENTINE", "scene": 3, "t": 2079}, {"source": "FIRST OUTLAW", "target": "THIRD OUTLAW", "scene": 3, "t": 2043}, {"source": "FIRST OUTLAW", "target": "THIRD OUTLAW", "scene": 3, "t": 2073}, {"source": "SPEED", "target": "FIRST OUTLAW", "scene": 3, "t": 2044}, {"source": "SECOND OUTLAW", "target": "THIRD OUTLAW", "scene": 3, "t": 2055}, {"source": "FIRST OUTLAW", "target": "SECOND OUTLAW", "scene": 3, "t": 2057}, {"source": "PROTEUS", "target": "PROTEUS", "scene": 3, "t": 2092}, {"source": "THURIO", "target": "PROTEUS", "scene": 3, "t": 2112}, {"source": "THURIO", "target": "PROTEUS", "scene": 3, "t": 2115}, {"source": "THURIO", "target": "PROTEUS", "scene": 3, "t": 2117}, {"source": "THURIO", "target": "PROTEUS", "scene": 3, "t": 2119}, {"source": "THURIO", "target": "PROTEUS", "scene": 3, "t": 2184}, {"source": "THURIO", "target": "PROTEUS", "scene": 3, "t": 2186}, {"source": "PROTEUS", "target": "THURIO", "scene": 3, "t": 2113}, {"source": "PROTEUS", "target": "THURIO", "scene": 3, "t": 2116}, {"source": "PROTEUS", "target": "THURIO", "scene": 3, "t": 2118}, {"source": "PROTEUS", "target": "THURIO", "scene": 3, "t": 2185}, {"source": "PROTEUS", "target": "THURIO", "scene": 3, "t": 2190}, {"source": "HOST", "target": "THURIO", "scene": 3, "t": 2124}, {"source": "JULIA", "target": "HOST", "scene": 3, "t": 2127}, {"source": "JULIA", "target": "HOST", "scene": 3, "t": 2131}, {"source": "JULIA", "target": "HOST", "scene": 3, "t": 2133}, {"source": "JULIA", "target": "HOST", "scene": 3, "t": 2135}, {"source": "JULIA", "target": "HOST", "scene": 3, "t": 2159}, {"source": "JULIA", "target": "HOST", "scene": 3, "t": 2161}, {"source": "JULIA", "target": "HOST", "scene": 3, "t": 2163}, {"source": "JULIA", "target": "HOST", "scene": 3, "t": 2166}, {"source": "JULIA", "target": "HOST", "scene": 3, "t": 2168}, {"source": "JULIA", "target": "HOST", "scene": 3, "t": 2170}, {"source": "JULIA", "target": "HOST", "scene": 3, "t": 2172}, {"source": "JULIA", "target": "HOST", "scene": 3, "t": 2178}, {"source": "JULIA", "target": "HOST", "scene": 3, "t": 2181}, {"source": "JULIA", "target": "HOST", "scene": 3, "t": 2246}, {"source": "JULIA", "target": "HOST", "scene": 3, "t": 2248}, {"source": "HOST", "target": "JULIA", "scene": 3, "t": 2128}, {"source": "HOST", "target": "JULIA", "scene": 3, "t": 2132}, {"source": "HOST", "target": "JULIA", "scene": 3, "t": 2134}, {"source": "HOST", "target": "JULIA", "scene": 3, "t": 2136}, {"source": "HOST", "target": "JULIA", "scene": 3, "t": 2160}, {"source": "HOST", "target": "JULIA", "scene": 3, "t": 2162}, {"source": "HOST", "target": "JULIA", "scene": 3, "t": 2165}, {"source": "HOST", "target": "JULIA", "scene": 3, "t": 2167}, {"source": "HOST", "target": "JULIA", "scene": 3, "t": 2169}, {"source": "HOST", "target": "JULIA", "scene": 3, "t": 2171}, {"source": "HOST", "target": "JULIA", "scene": 3, "t": 2175}, {"source": "HOST", "target": "JULIA", "scene": 3, "t": 2179}, {"source": "HOST", "target": "JULIA", "scene": 3, "t": 2245}, {"source": "HOST", "target": "JULIA", "scene": 3, "t": 2247}, {"source": "PROTEUS", "target": "JULIA", "scene": 3, "t": 2182}, {"source": "PROTEUS", "target": "JULIA", "scene": 3, "t": 2226}, {"source": "PROTEUS", "target": "JULIA", "scene": 3, "t": 2378}, {"source": "PROTEUS", "target": "JULIA", "scene": 3, "t": 2414}, {"source": "PROTEUS", "target": "JULIA", "scene": 3, "t": 2416}, {"source": "PROTEUS", "target": "JULIA", "scene": 3, "t": 2419}, {"source": "PROTEUS", "target": "JULIA", "scene": 3, "t": 2426}, {"source": "SILVIA", "target": "PROTEUS", "scene": 3, "t": 2191}, {"source": "SILVIA", "target": "PROTEUS", "scene": 3, "t": 2195}, {"source": "SILVIA", "target": "PROTEUS", "scene": 3, "t": 2197}, {"source": "SILVIA", "target": "PROTEUS", "scene": 3, "t": 2199}, {"source": "SILVIA", "target": "PROTEUS", "scene": 3, "t": 2220}, {"source": "SILVIA", "target": "PROTEUS", "scene": 3, "t": 2223}, {"source": "PROTEUS", "target": "SILVIA", "scene": 3, "t": 2193}, {"source": "PROTEUS", "target": "SILVIA", "scene": 3, "t": 2196}, {"source": "PROTEUS", "target": "SILVIA", "scene": 3, "t": 2198}, {"source": "PROTEUS", "target": "SILVIA", "scene": 3, "t": 2211}, {"source": "PROTEUS", "target": "SILVIA", "scene": 3, "t": 2219}, {"source": "PROTEUS", "target": "SILVIA", "scene": 3, "t": 2222}, {"source": "PROTEUS", "target": "SILVIA", "scene": 3, "t": 2241}, {"source": "JULIA", "target": "PROTEUS", "scene": 3, "t": 2213}, {"source": "JULIA", "target": "PROTEUS", "scene": 3, "t": 2233}, {"source": "JULIA", "target": "PROTEUS", "scene": 3, "t": 2244}, {"source": "JULIA", "target": "PROTEUS", "scene": 3, "t": 2377}, {"source": "JULIA", "target": "PROTEUS", "scene": 3, "t": 2412}, {"source": "JULIA", "target": "PROTEUS", "scene": 3, "t": 2415}, {"source": "JULIA", "target": "PROTEUS", "scene": 3, "t": 2417}, {"source": "JULIA", "target": "PROTEUS", "scene": 3, "t": 2420}, {"source": "JULIA", "target": "PROTEUS", "scene": 3, "t": 2431}, {"source": "SILVIA", "target": "JULIA", "scene": 3, "t": 2215}, {"source": "SILVIA", "target": "JULIA", "scene": 3, "t": 2236}, {"source": "SILVIA", "target": "JULIA", "scene": 3, "t": 2454}, {"source": "SILVIA", "target": "JULIA", "scene": 3, "t": 2457}, {"source": "SILVIA", "target": "JULIA", "scene": 3, "t": 2459}, {"source": "SILVIA", "target": "JULIA", "scene": 3, "t": 2461}, {"source": "SILVIA", "target": "JULIA", "scene": 3, "t": 2469}, {"source": "SILVIA", "target": "JULIA", "scene": 3, "t": 2471}, {"source": "SILVIA", "target": "JULIA", "scene": 3, "t": 2477}, {"source": "SILVIA", "target": "JULIA", "scene": 3, "t": 2483}, {"source": "SILVIA", "target": "JULIA", "scene": 3, "t": 2486}, {"source": "SILVIA", "target": "JULIA", "scene": 3, "t": 2490}, {"source": "SILVIA", "target": "JULIA", "scene": 3, "t": 2492}, {"source": "SILVIA", "target": "JULIA", "scene": 3, "t": 2501}, {"source": "SILVIA", "target": "JULIA", "scene": 3, "t": 2517}, {"source": "JULIA", "target": "SILVIA", "scene": 3, "t": 2225}, {"source": "JULIA", "target": "SILVIA", "scene": 3, "t": 2455}, {"source": "JULIA", "target": "SILVIA", "scene": 3, "t": 2458}, {"source": "JULIA", "target": "SILVIA", "scene": 3, "t": 2460}, {"source": "JULIA", "target": "SILVIA", "scene": 3, "t": 2465}, {"source": "JULIA", "target": "SILVIA", "scene": 3, "t": 2470}, {"source": "JULIA", "target": "SILVIA", "scene": 3, "t": 2476}, {"source": "JULIA", "target": "SILVIA", "scene": 3, "t": 2482}, {"source": "JULIA", "target": "SILVIA", "scene": 3, "t": 2484}, {"source": "JULIA", "target": "SILVIA", "scene": 3, "t": 2487}, {"source": "JULIA", "target": "SILVIA", "scene": 3, "t": 2491}, {"source": "JULIA", "target": "SILVIA", "scene": 3, "t": 2493}, {"source": "JULIA", "target": "SILVIA", "scene": 3, "t": 2502}, {"source": "JULIA", "target": "SILVIA", "scene": 3, "t": 2523}, {"source": "EGLAMOUR", "target": "EGLAMOUR", "scene": 3, "t": 2259}, {"source": "SILVIA", "target": "EGLAMOUR", "scene": 3, "t": 2266}, {"source": "SILVIA", "target": "EGLAMOUR", "scene": 3, "t": 2269}, {"source": "SILVIA", "target": "EGLAMOUR", "scene": 3, "t": 2274}, {"source": "SILVIA", "target": "EGLAMOUR", "scene": 3, "t": 2306}, {"source": "SILVIA", "target": "EGLAMOUR", "scene": 3, "t": 2308}, {"source": "SILVIA", "target": "EGLAMOUR", "scene": 3, "t": 2312}, {"source": "EGLAMOUR", "target": "SILVIA", "scene": 3, "t": 2267}, {"source": "EGLAMOUR", "target": "SILVIA", "scene": 3, "t": 2270}, {"source": "EGLAMOUR", "target": "SILVIA", "scene": 3, "t": 2300}, {"source": "EGLAMOUR", "target": "SILVIA", "scene": 3, "t": 2307}, {"source": "EGLAMOUR", "target": "SILVIA", "scene": 3, "t": 2310}, {"source": "LAUNCE", "target": "LAUNCE", "scene": 3, "t": 2322}, {"source": "PROTEUS", "target": "LAUNCE", "scene": 3, "t": 2375}, {"source": "PROTEUS", "target": "LAUNCE", "scene": 3, "t": 2378}, {"source": "PROTEUS", "target": "LAUNCE", "scene": 3, "t": 2383}, {"source": "PROTEUS", "target": "LAUNCE", "scene": 3, "t": 2387}, {"source": "PROTEUS", "target": "LAUNCE", "scene": 3, "t": 2390}, {"source": "PROTEUS", "target": "LAUNCE", "scene": 3, "t": 2397}, {"source": "LAUNCE", "target": "PROTEUS", "scene": 3, "t": 2381}, {"source": "LAUNCE", "target": "PROTEUS", "scene": 3, "t": 2384}, {"source": "LAUNCE", "target": "PROTEUS", "scene": 3, "t": 2388}, {"source": "LAUNCE", "target": "PROTEUS", "scene": 3, "t": 2391}, {"source": "EGLAMOUR", "target": "EGLAMOUR", "scene": 4, "t": 2563}, {"source": "SILVIA", "target": "EGLAMOUR", "scene": 4, "t": 2573}, {"source": "EGLAMOUR", "target": "SILVIA", "scene": 4, "t": 2576}, {"source": "THURIO", "target": "THURIO", "scene": 4, "t": 2587}, {"source": "PROTEUS", "target": "THURIO", "scene": 4, "t": 2588}, {"source": "PROTEUS", "target": "THURIO", "scene": 4, "t": 2591}, {"source": "PROTEUS", "target": "THURIO", "scene": 4, "t": 2596}, {"source": "PROTEUS", "target": "THURIO", "scene": 4, "t": 2598}, {"source": "PROTEUS", "target": "THURIO", "scene": 4, "t": 2604}, {"source": "PROTEUS", "target": "THURIO", "scene": 4, "t": 2608}, {"source": "PROTEUS", "target": "THURIO", "scene": 4, "t": 2611}, {"source": "PROTEUS", "target": "THURIO", "scene": 4, "t": 2614}, {"source": "PROTEUS", "target": "THURIO", "scene": 4, "t": 2625}, {"source": "PROTEUS", "target": "THURIO", "scene": 4, "t": 2647}, {"source": "THURIO", "target": "PROTEUS", "scene": 4, "t": 2590}, {"source": "THURIO", "target": "PROTEUS", "scene": 4, "t": 2592}, {"source": "THURIO", "target": "PROTEUS", "scene": 4, "t": 2597}, {"source": "THURIO", "target": "PROTEUS", "scene": 4, "t": 2605}, {"source": "THURIO", "target": "PROTEUS", "scene": 4, "t": 2615}, {"source": "JULIA", "target": "THURIO", "scene": 4, "t": 2593}, {"source": "JULIA", "target": "THURIO", "scene": 4, "t": 2606}, {"source": "JULIA", "target": "THURIO", "scene": 4, "t": 2616}, {"source": "THURIO", "target": "JULIA", "scene": 4, "t": 2595}, {"source": "THURIO", "target": "JULIA", "scene": 4, "t": 2603}, {"source": "THURIO", "target": "JULIA", "scene": 4, "t": 2607}, {"source": "THURIO", "target": "JULIA", "scene": 4, "t": 2610}, {"source": "THURIO", "target": "JULIA", "scene": 4, "t": 2613}, {"source": "JULIA", "target": "PROTEUS", "scene": 4, "t": 2600}, {"source": "JULIA", "target": "PROTEUS", "scene": 4, "t": 2609}, {"source": "JULIA", "target": "PROTEUS", "scene": 4, "t": 2612}, {"source": "JULIA", "target": "PROTEUS", "scene": 4, "t": 2618}, {"source": "JULIA", "target": "PROTEUS", "scene": 4, "t": 2649}, {"source": "JULIA", "target": "PROTEUS", "scene": 4, "t": 2784}, {"source": "JULIA", "target": "PROTEUS", "scene": 4, "t": 2787}, {"source": "JULIA", "target": "PROTEUS", "scene": 4, "t": 2791}, {"source": "JULIA", "target": "PROTEUS", "scene": 4, "t": 2794}, {"source": "JULIA", "target": "PROTEUS", "scene": 4, "t": 2813}, {"source": "PROTEUS", "target": "JULIA", "scene": 4, "t": 2617}, {"source": "PROTEUS", "target": "JULIA", "scene": 4, "t": 2777}, {"source": "PROTEUS", "target": "JULIA", "scene": 4, "t": 2783}, {"source": "PROTEUS", "target": "JULIA", "scene": 4, "t": 2785}, {"source": "PROTEUS", "target": "JULIA", "scene": 4, "t": 2789}, {"source": "PROTEUS", "target": "JULIA", "scene": 4, "t": 2793}, {"source": "PROTEUS", "target": "JULIA", "scene": 4, "t": 2803}, {"source": "DUKE", "target": "JULIA", "scene": 4, "t": 2622}, {"source": "THURIO", "target": "DUKE", "scene": 4, "t": 2624}, {"source": "THURIO", "target": "DUKE", "scene": 4, "t": 2643}, {"source": "THURIO", "target": "DUKE", "scene": 4, "t": 2822}, {"source": "DUKE", "target": "PROTEUS", "scene": 4, "t": 2626}, {"source": "DUKE", "target": "PROTEUS", "scene": 4, "t": 2628}, {"source": "PROTEUS", "target": "DUKE", "scene": 4, "t": 2627}, {"source": "FIRST OUTLAW", "target": "FIRST OUTLAW", "scene": 4, "t": 2660}, {"source": "SILVIA", "target": "FIRST OUTLAW", "scene": 4, "t": 2662}, {"source": "SILVIA", "target": "FIRST OUTLAW", "scene": 4, "t": 2674}, {"source": "SECOND OUTLAW", "target": "SILVIA", "scene": 4, "t": 2664}, {"source": "FIRST OUTLAW", "target": "SECOND OUTLAW", "scene": 4, "t": 2665}, {"source": "FIRST OUTLAW", "target": "SECOND OUTLAW", "scene": 4, "t": 2671}, {"source": "SECOND OUTLAW", "target": "FIRST OUTLAW", "scene": 4, "t": 2666}, {"source": "VALENTINE", "target": "VALENTINE", "scene": 4, "t": 2684}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 4, "t": 2706}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 4, "t": 2752}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 4, "t": 2764}, {"source": "PROTEUS", "target": "VALENTINE", "scene": 4, "t": 2812}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 4, "t": 2713}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 4, "t": 2750}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 4, "t": 2753}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 4, "t": 2769}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 4, "t": 2778}, {"source": "VALENTINE", "target": "PROTEUS", "scene": 4, "t": 2809}, {"source": "SILVIA", "target": "VALENTINE", "scene": 4, "t": 2715}, {"source": "PROTEUS", "target": "SILVIA", "scene": 4, "t": 2716}, {"source": "PROTEUS", "target": "SILVIA", "scene": 4, "t": 2728}, {"source": "PROTEUS", "target": "SILVIA", "scene": 4, "t": 2741}, {"source": "PROTEUS", "target": "SILVIA", "scene": 4, "t": 2744}, {"source": "PROTEUS", "target": "SILVIA", "scene": 4, "t": 2749}, {"source": "SILVIA", "target": "PROTEUS", "scene": 4, "t": 2718}, {"source": "SILVIA", "target": "PROTEUS", "scene": 4, "t": 2732}, {"source": "SILVIA", "target": "PROTEUS", "scene": 4, "t": 2743}, {"source": "SILVIA", "target": "PROTEUS", "scene": 4, "t": 2748}, {"source": "JULIA", "target": "SILVIA", "scene": 4, "t": 2719}, {"source": "SILVIA", "target": "JULIA", "scene": 4, "t": 2720}, {"source": "JULIA", "target": "VALENTINE", "scene": 4, "t": 2776}, {"source": "JULIA", "target": "VALENTINE", "scene": 4, "t": 2780}, {"source": "FIRST OUTLAW", "target": "JULIA", "scene": 4, "t": 2817}, {"source": "VALENTINE", "target": "FIRST OUTLAW", "scene": 4, "t": 2818}, {"source": "DUKE", "target": "VALENTINE", "scene": 4, "t": 2821}, {"source": "DUKE", "target": "VALENTINE", "scene": 4, "t": 2848}, {"source": "DUKE", "target": "VALENTINE", "scene": 4, "t": 2855}, {"source": "DUKE", "target": "VALENTINE", "scene": 4, "t": 2862}, {"source": "DUKE", "target": "VALENTINE", "scene": 4, "t": 2864}, {"source": "VALENTINE", "target": "THURIO", "scene": 4, "t": 2823}, {"source": "THURIO", "target": "VALENTINE", "scene": 4, "t": 2829}, {"source": "DUKE", "target": "THURIO", "scene": 4, "t": 2833}, {"source": "VALENTINE", "target": "DUKE", "scene": 4, "t": 2845}, {"source": "VALENTINE", "target": "DUKE", "scene": 4, "t": 2849}, {"source": "VALENTINE", "target": "DUKE", "scene": 4, "t": 2859}, {"source": "VALENTINE", "target": "DUKE", "scene": 4, "t": 2863}, {"source": "VALENTINE", "target": "DUKE", "scene": 4, "t": 2865}], "Y": [{"h": 0, "name": "EGLAMOUR", "scene": 3}, {"h": 5, "name": "PROTEUS", "scene": 2}, {"h": 14, "name": "SPEED", "scene": 2}, {"h": 5, "name": "PROTEUS", "scene": 4}, {"h": 1, "name": "LUCETTA", "scene": 0}, {"h": 15, "name": "VALENTINE", "scene": 4}, {"h": 0, "name": "EGLAMOUR", "scene": 4}, {"h": 12, "name": "DUKE", "scene": 2}, {"h": 4, "name": "THURIO", "scene": 3}, {"h": 17, "name": "THIRD OUTLAW", "scene": 3}, {"h": 15, "name": "VALENTINE", "scene": 2}, {"h": 13, "name": "LAUNCE", "scene": 3}, {"h": 16, "name": "FIRST OUTLAW", "scene": 3}, {"h": 15, "name": "VALENTINE", "scene": 3}, {"h": 4, "name": "ANTONIO", "scene": 0}, {"h": 4, "name": "THURIO", "scene": 2}, {"h": 2, "name": "JULIA", "scene": 0}, {"h": 9, "name": "VALENTINE", "scene": 1}, {"h": 1, "name": "HOST", "scene": 3}, {"h": 5, "name": "PROTEUS", "scene": 1}, {"h": 14, "name": "SPEED", "scene": 3}, {"h": 5, "name": "PROTEUS", "scene": 3}, {"h": 14, "name": "DUKE", "scene": 4}, {"h": 12, "name": "DUKE", "scene": 1}, {"h": 2, "name": "JULIA", "scene": 3}, {"h": 8, "name": "THURIO", "scene": 1}, {"h": 18, "name": "SECOND OUTLAW", "scene": 4}, {"h": 9, "name": "VALENTINE", "scene": 0}, {"h": 5, "name": "PROTEUS", "scene": 0}, {"h": 2, "name": "JULIA", "scene": 1}, {"h": 16, "name": "FIRST OUTLAW", "scene": 4}, {"h": 3, "name": "SILVIA", "scene": 3}, {"h": 10, "name": "SPEED", "scene": 1}, {"h": 18, "name": "SECOND OUTLAW", "scene": 3}, {"h": 7, "name": "SILVIA", "scene": 1}, {"h": 6, "name": "SILVIA", "scene": 4}, {"h": 11, "name": "LAUNCE", "scene": 1}, {"h": 1, "name": "LUCETTA", "scene": 1}, {"h": 6, "name": "PANTHINO", "scene": 1}, {"h": 2, "name": "JULIA", "scene": 4}, {"h": 13, "name": "LAUNCE", "scene": 2}, {"h": 4, "name": "THURIO", "scene": 4}, {"h": 6, "name": "SPEED", "scene": 0}, {"h": 3, "name": "PANTHINO", "scene": 0}], "nodes": [{"segments": [3, 4], "name": "EGLAMOUR"}, {"segments": [0, 1, 2, 3, 4], "name": "PROTEUS"}, {"segments": [0, 1, 2, 3], "name": "SPEED"}, {"segments": [0, 1], "name": "LUCETTA"}, {"segments": [0, 1, 2, 3, 4], "name": "VALENTINE"}, {"segments": [3], "name": "THIRD OUTLAW"}, {"segments": [1, 2], "name": "DUKE"}, {"segments": [1, 2, 3, 4], "name": "THURIO"}, {"segments": [1, 2, 3], "name": "LAUNCE"}, {"segments": [3, 4], "name": "FIRST OUTLAW"}, {"segments": [0], "name": "ANTONIO"}, {"segments": [0, 1], "name": "JULIA"}, {"segments": [1], "name": "SILVIA"}, {"segments": [3], "name": "HOST"}, {"segments": [4], "name": "DUKE"}, {"segments": [3, 4], "name": "JULIA"}, {"segments": [3, 4], "name": "SECOND OUTLAW"}, {"segments": [3, 4], "name": "SILVIA"}, {"segments": [0, 1], "name": "PANTHINO"}], "order": [0, 1, 2, 3, 4], "scenes": {"0": {"nodes": {"JULIA": {"extent": [417, 568]}, "ANTONIO": {"extent": [578, 660]}, "PROTEUS": {"extent": [257, 675]}, "PANTHINO": {"extent": [580, 675]}, "LUCETTA": {"extent": [419, 568]}, "VALENTINE": {"extent": [247, 311]}, "SPEED": {"extent": [321, 402]}}, "extent": [247, 675]}, "1": {"nodes": {"DUKE": {"extent": [1061, 1100]}, "SILVIA": {"extent": [803, 1141]}, "JULIA": {"extent": [889, 1447]}, "VALENTINE": {"extent": [691, 1217]}, "PROTEUS": {"extent": [888, 1316]}, "PANTHINO": {"extent": [911, 1000]}, "LUCETTA": {"extent": [1375, 1447]}, "SPEED": {"extent": [690, 1306]}, "LAUNCE": {"extent": [923, 1306]}, "THURIO": {"extent": [1019, 1137]}}, "extent": [690, 1447]}, "2": {"nodes": {"DUKE": {"extent": [1471, 1988]}, "LAUNCE": {"extent": [1666, 1875]}, "VALENTINE": {"extent": [1525, 1740]}, "PROTEUS": {"extent": [1474, 1988]}, "SPEED": {"extent": [1768, 1875]}, "THURIO": {"extent": [1890, 1985]}}, "extent": [1471, 1988]}, "3": {"nodes": {"LAUNCE": {"extent": [2322, 2397]}, "SILVIA": {"extent": [2191, 2523]}, "FIRST OUTLAW": {"extent": [2003, 2074]}, "VALENTINE": {"extent": [2012, 2079]}, "HOST": {"extent": [2124, 2248]}, "PROTEUS": {"extent": [2092, 2431]}, "JULIA": {"extent": [2127, 2523]}, "THIRD OUTLAW": {"extent": [2008, 2079]}, "EGLAMOUR": {"extent": [2259, 2312]}, "SPEED": {"extent": [2010, 2046]}, "SECOND OUTLAW": {"extent": [2004, 2076]}, "THURIO": {"extent": [2112, 2190]}}, "extent": [2003, 2523]}, "4": {"nodes": {"DUKE": {"extent": [2622, 2865]}, "SILVIA": {"extent": [2573, 2749]}, "JULIA": {"extent": [2593, 2817]}, "VALENTINE": {"extent": [2684, 2865]}, "PROTEUS": {"extent": [2588, 2813]}, "FIRST OUTLAW": {"extent": [2660, 2818]}, "EGLAMOUR": {"extent": [2563, 2576]}, "SECOND OUTLAW": {"extent": [2664, 2671]}, "THURIO": {"extent": [2587, 2833]}}, "extent": [2563, 2865]}}}
